On three-loop RGE for the Higgs sector of 2HDM

We discuss renormalization group equations (RGE) for the parameters of the Higgs sector in general Two-Higgs-Doublet Model (2HDM). We present the three-loop results but consider only contributions due to self-couplings of the Higgs doublets. We study the structure of RGE and express beta-functions in terms of reparametrization invariants with respect to higgs-basis rotations. The Cayley-Hamilton theorem is utilized to reduce both the number of independent tensor structures in matrix RGE and the number of invariants to a minimal set. As a by-product of our calculation we discovered that two-loop RGE of the scalar sector in general QFT with multiple higgses were not properly implemented in a number of public packages. The latter give rise to a wrong result when mixing in the scalar sector is allowed.

==> anc/RGE_checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    289209,       8400]
NotebookOptionsPosition[    285676,       8281]
NotebookOutlinePosition[    286009,       8296]
CellTagsIndexPosition[    285966,       8293]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.745137788657339*^9, 3.7451378012081842`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Load RG for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalLambda]", "00"], ",", 
    SubscriptBox["\[CapitalLambda]", "i"], ",", 
    SubscriptBox["\[CapitalLambda]", "ij"]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.7450323023028183`*^9, 3.745032323296229*^9}, {
  3.745297828642973*^9, 3.745297830667944*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<RG_Lambda_M_lnMuSq.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.74513347577521*^9, 3.7451335016992483`*^9}, {
  3.745137722353517*^9, 3.745137730385249*^9}, {3.745223073612883*^9, 
  3.745223073796735*^9}, {3.745292990507234*^9, 3.745292992043138*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Load RG for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.7450323023028183`*^9, 3.745032323296229*^9}, {
  3.745293013475668*^9, 3.745293018419382*^9}, {3.74529783256281*^9, 
  3.745297834738885*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<RG_lambda_mm_lnMuSq.m\>\"", "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.745293028722851*^9, 3.745293033986774*^9}}],

Cell[TextData[{
 "Evaluate betas for Real and Imaginary parts of complex ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.745293131937302*^9, 3.745293159113316*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load RG of invariants", "Subsubsection",
 CellChangeTimes->{{3.745297817778988*^9, 3.74529782307491*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<RG_invariants_lnMuSq.m\>\"", "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.745297851282838*^9, 3.7452978527869587`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Formatting", "Subsubsection",
 CellChangeTimes->{{3.745297892082141*^9, 3.745297893250057*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "rl5", "]"}], "=", 
   "\"\<Re(\!\(\*SubscriptBox[\(\[Lambda]\), \(5\)]\))\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "il5", "]"}], "=", 
   "\"\<Im(\!\(\*SubscriptBox[\(\[Lambda]\), \(5\)]\))\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "rl6", "]"}], "=", 
   "\"\<Re(\!\(\*SubscriptBox[\(\[Lambda]\), \(6\)]\))\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "il6", "]"}], "=", 
   "\"\<Im(\!\(\*SubscriptBox[\(\[Lambda]\), \(6\)]\))\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "rl7", "]"}], "=", 
   "\"\<Re(\!\(\*SubscriptBox[\(\[Lambda]\), \(7\)]\))\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "il7", "]"}], "=", 
   "\"\<Im(\!\(\*SubscriptBox[\(\[Lambda]\), \(7\)]\))\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "rmm12", "]"}], "=", 
   "\"\<Re(\!\(\*SubsuperscriptBox[\(m\), \(12\), \(2\)]\))\>\""}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "imm12", "]"}], "=", 
   "\"\<Im(\!\(\*SubsuperscriptBox[\(m\), \(12\), \(2\)]\))\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Lambda00", "]"}], "=", 
   SubscriptBox["\[CapitalLambda]", "\"\<00\>\""]}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "M0", "]"}], "=", 
   SubscriptBox["M", "\"\<0\>\""]}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "LambdaV", "]"}], "=", 
   OverscriptBox["\[CapitalLambda]", "\[RightVector]"]}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "MV", "]"}], "=", 
   OverscriptBox["M", "\[RightVector]"]}], ";", 
  RowBox[{
   RowBox[{"Format", "[", "LambdaT", "]"}], "=", "\[CapitalLambda]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.745293418981366*^9, 3.745293493814023*^9}, {
  3.7452938164346743`*^9, 3.7452938466424026`*^9}, {3.74529789602656*^9, 
  3.745297938593873*^9}, {3.7452979794176807`*^9, 3.745298060448574*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "RG functions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", 
    RowBox[{"1", "-", "4"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["m", "11", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubsuperscriptBox["m", "22", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and for Real and Imaginary Parts of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", 
    RowBox[{"5", "-", "7"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["m", "12", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.745299656989559*^9, 3.745299744204576*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComplexToReal", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l5", "\[Rule]", 
      RowBox[{"rl5", " ", "+", " ", 
       RowBox[{"I", " ", "il5"}]}]}], ",", " ", 
     RowBox[{"l6", "\[Rule]", 
      RowBox[{"rl6", "+", 
       RowBox[{"I", " ", "il6"}]}]}], ",", 
     RowBox[{"l7", "\[Rule]", " ", 
      RowBox[{"rl7", " ", "+", " ", 
       RowBox[{"I", " ", "il7"}]}]}], ",", 
     RowBox[{"mm12", "\[Rule]", 
      RowBox[{"rmm12", " ", "+", " ", 
       RowBox[{"I", " ", "imm12"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745293172543315*^9, 3.745293205608931*^9}, {
  3.7452937322915382`*^9, 3.745293739067494*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"realbetas", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"beta", "[", "lam", "]"}], "\[Rule]", " ", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"betaLnMu2", "[", "lam", "]"}], ",", "h", ",", 
         RowBox[{
          RowBox[{"ComplexExpand", "[", 
           RowBox[{"#", " ", "/.", " ", "ComplexToReal"}], "]"}], " ", 
          "&"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lam", ",", 
       RowBox[{"{", 
        RowBox[{"l1", ",", "l2", ",", "l3", ",", "l4"}], "}"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7452932552326403`*^9, 3.7452934062628107`*^9}, {
  3.745293500198221*^9, 3.745293509926012*^9}, {3.7452971445230227`*^9, 
  3.745297146714982*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"complexbetaRe", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"beta", "[", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<r\>\"", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{"InputForm", "[", "lam", "]"}], "]"}]}], "]"}], "]"}], 
       "\[Rule]", " ", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"betaLnMu2", "[", "lam", "]"}], ",", "h", ",", 
         RowBox[{
          RowBox[{"ComplexExpand", "[", 
           RowBox[{"Re", "[", 
            RowBox[{"#", " ", "/.", " ", "ComplexToReal"}], "]"}], "]"}], " ",
           "&"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lam", ",", 
       RowBox[{"{", 
        RowBox[{"l5", ",", "l6", ",", "l7"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.745293537653675*^9, 3.745293650620551*^9}, 
   3.745294148302998*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"complexbetaIm", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"beta", "[", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<i\>\"", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{"InputForm", "[", "lam", "]"}], "]"}]}], "]"}], "]"}], 
       "\[Rule]", " ", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"betaLnMu2", "[", "lam", "]"}], ",", "h", ",", 
         RowBox[{
          RowBox[{"ComplexExpand", "[", 
           RowBox[{"Im", "[", 
            RowBox[{"#", " ", "/.", " ", "ComplexToReal"}], "]"}], "]"}], " ",
           "&"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lam", ",", 
       RowBox[{"{", 
        RowBox[{"l5", ",", "l6", ",", "l7"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.745293681060067*^9, 3.745293686747998*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"betasRules", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"realbetas", ",", "complexbetaRe", ",", "complexbetaIm"}], "]"}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745294138867235*^9, 3.745294167710825*^9}, {
  3.745297153842812*^9, 3.7452971566346416`*^9}}],

Cell["anomalous dimensions ", "Text",
 CellChangeTimes->{{3.745293872737508*^9, 3.74529388318556*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"realgammas", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gamma", "[", "lam", "]"}], "\[Rule]", " ", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"gammaLnMu2", "[", "lam", "]"}], ",", "h", ",", 
         RowBox[{
          RowBox[{"ComplexExpand", "[", 
           RowBox[{"#", " ", "/.", " ", "ComplexToReal"}], "]"}], " ", 
          "&"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lam", ",", 
       RowBox[{"{", 
        RowBox[{"mm11", ",", "mm22"}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7452938617297897`*^9, 3.7452939034977303`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"complexgammaRe", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gamma", "[", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<r\>\"", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{"InputForm", "[", "lam", "]"}], "]"}]}], "]"}], "]"}], 
       "\[Rule]", " ", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"gammaLnMu2", "[", "lam", "]"}], ",", "h", ",", 
         RowBox[{
          RowBox[{"ComplexExpand", "[", 
           RowBox[{"Re", "[", 
            RowBox[{"#", " ", "/.", " ", "ComplexToReal"}], "]"}], "]"}], " ",
           "&"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lam", ",", 
       RowBox[{"{", "mm12", "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745293537653675*^9, 3.745293650620551*^9}, {
  3.745293759243264*^9, 3.74529378676303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"complexgammaIm", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gamma", "[", 
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<i\>\"", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{"InputForm", "[", "lam", "]"}], "]"}]}], "]"}], "]"}], 
       "\[Rule]", " ", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"gammaLnMu2", "[", "lam", "]"}], ",", "h", ",", 
         RowBox[{
          RowBox[{"ComplexExpand", "[", 
           RowBox[{"Im", "[", 
            RowBox[{"#", " ", "/.", " ", "ComplexToReal"}], "]"}], "]"}], " ",
           "&"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"lam", ",", 
       RowBox[{"{", "mm12", "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745293681060067*^9, 3.745293686747998*^9}, {
  3.745293764443285*^9, 3.745293782571039*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gammaRules", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"realgammas", ",", "complexgammaRe", ",", "complexgammaIm"}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745297500038877*^9, 3.745297522630657*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Rules to convert ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalLambda]", "00"], ",", 
    SubscriptBox["\[CapitalLambda]", "i"], ",", 
    SubscriptBox["\[CapitalLambda]", "ij"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "i"], TraditionalForm]]],
 ",and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["m", "2"], "ij"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.74503256709155*^9, 3.745032577411483*^9}, {
  3.74503260918716*^9, 3.745032620772496*^9}, {3.745035445097128*^9, 
  3.745035465026388*^9}, {3.7452997565003233`*^9, 3.7452997915479527`*^9}}],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"Re", "(", 
     SubscriptBox["\[Lambda]", "5"], ")"}], "=", "rl5"}], ",", " ", 
   RowBox[{
    RowBox[{"Im", "(", 
     SubscriptBox["\[Lambda]", "5"], ")"}], "=", "il5"}], ",", " ", "etc"}], 
  TraditionalForm]]]], "Text",
 CellChangeTimes->{{3.745032745385311*^9, 3.745032769769924*^9}, {
  3.745035454141018*^9, 3.745035454145358*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lambda00", "=", 
   RowBox[{
    RowBox[{"l1", "/", "2"}], "+", 
    RowBox[{"l2", "/", "2"}], "+", "l3"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lambdaV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rl6", "+", "rl7"}], ",", 
     RowBox[{
      RowBox[{"-", "il6"}], "-", "il7"}], ",", 
     RowBox[{
      RowBox[{"l1", "/", "2"}], "-", 
      RowBox[{"l2", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lambdaT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l4", "+", "rl5"}], ",", 
       RowBox[{"-", "il5"}], ",", 
       RowBox[{"rl6", "-", "rl7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "il5"}], ",", 
       RowBox[{"l4", "-", "rl5"}], ",", 
       RowBox[{
        RowBox[{"-", "il6"}], "+", "il7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rl6", "-", "rl7"}], ",", 
       RowBox[{
        RowBox[{"-", "il6"}], "+", "il7"}], ",", 
       RowBox[{
        RowBox[{"l1", "/", "2"}], "+", 
        RowBox[{"l2", "/", "2"}], "-", "l3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\n"}], "Input",
 CellChangeTimes->{{3.745032726210531*^9, 3.745032737274391*^9}, {
  3.7451335511069527`*^9, 3.745133552786477*^9}, {3.7452234476484737`*^9, 
  3.745223464432282*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m0", " ", "=", " ", 
   RowBox[{"mm11", "+", "mm22"}]}], ";", " ", 
  RowBox[{"mV", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "rmm12"}], ",", " ", 
     RowBox[{"2", "imm12"}], ",", " ", 
     RowBox[{"mm11", "-", "mm22"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745035470870255*^9, 3.745035539576374*^9}}],

Cell["Hack for tensor product substitution", "Text",
 CellChangeTimes->{{3.745032781425193*^9, 3.745032794008912*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"auxSubst", " ", "=", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Lambda00", "\[Rule]", "lambda00"}], ",", 
     RowBox[{"LambdaV", "\[Rule]", " ", "lambdaV"}], ",", 
     RowBox[{"LambdaT", "\[Rule]", "lambdaT"}]}], "}"}]}], ";", 
  RowBox[{"substLambdas", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Lambda00", "\[Rule]", "lambda00"}], ",", 
     RowBox[{"LambdaV", "\[Rule]", " ", "lambdaV"}], ",", 
     RowBox[{"LambdaT", "\[Rule]", "lambdaT"}], ",", 
     RowBox[{"MV", "\[Rule]", "mV"}], ",", " ", 
     RowBox[{"M0", "\[Rule]", "m0"}], ",", 
     RowBox[{
      RowBox[{"ID", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"CR", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", " ", 
        RowBox[{"x", "/.", " ", "auxSubst"}], ",", " ", 
        RowBox[{"y", "/.", " ", "auxSubst"}]}], "]"}]}]}], "}"}]}]}]], "Input",\

 CellChangeTimes->{{3.744955759259141*^9, 3.744955776402892*^9}, {
   3.744955836066415*^9, 3.744955839402438*^9}, {3.744963533962582*^9, 
   3.744963536902849*^9}, 3.745032804626431*^9, {3.745035553865028*^9, 
   3.745035562392475*^9}, {3.745133575538162*^9, 3.7451335935222893`*^9}, {
   3.745223091156745*^9, 3.7452231144369173`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox[
      SubscriptBox["\[CapitalLambda]", "\<\"00\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      FractionBox[
       FormBox[
        SubscriptBox["\[Lambda]", "1"],
        TraditionalForm], "2"], "+", 
      FractionBox[
       FormBox[
        SubscriptBox["\[Lambda]", "2"],
        TraditionalForm], "2"], "+", 
      FormBox[
       SubscriptBox["\[Lambda]", "3"],
       TraditionalForm]}]}], ",", 
    RowBox[{
     FormBox[
      OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\))\"\
\>",
         TraditionalForm], "+", 
        FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\))\"\
\>",
         TraditionalForm]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
          TraditionalForm]}], "-", 
        FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\))\"\
\>",
         TraditionalForm]}], ",", 
       RowBox[{
        FractionBox[
         FormBox[
          SubscriptBox["\[Lambda]", "1"],
          TraditionalForm], "2"], "-", 
        FractionBox[
         FormBox[
          SubscriptBox["\[Lambda]", "2"],
          TraditionalForm], "2"]}]}], "}"}]}], ",", 
    RowBox[{
     FormBox["\[CapitalLambda]",
      TraditionalForm], "\[Rule]", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "4"],
           TraditionalForm], "+", 
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm]}], 
         RowBox[{"-", 
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm]}], 
         RowBox[{
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\))\
\"\>",
           TraditionalForm], "-", 
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\))\
\"\>",
           TraditionalForm]}]},
        {
         RowBox[{"-", 
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm]}], 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "4"],
           TraditionalForm], "-", 
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm]}], 
         RowBox[{
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\))\
\"\>",
           TraditionalForm], "-", 
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\))\
\"\>",
           TraditionalForm]}]},
        {
         RowBox[{
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\))\
\"\>",
           TraditionalForm], "-", 
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\))\
\"\>",
           TraditionalForm]}], 
         RowBox[{
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\\))\
\"\>",
           TraditionalForm], "-", 
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\\))\
\"\>",
           TraditionalForm]}], 
         RowBox[{
          FractionBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "2"], "+", 
          FractionBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], "-", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], ",", 
    RowBox[{
     FormBox[
      OverscriptBox["M", "\[RightVector]"],
      TraditionalForm], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        FormBox["\<\"Re(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \
\\(2\\)]\\))\"\>",
         TraditionalForm]}], ",", 
       RowBox[{"2", " ", 
        FormBox["\<\"Im(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \
\\(2\\)]\\))\"\>",
         TraditionalForm]}], ",", 
       RowBox[{
        FormBox[
         SubsuperscriptBox["m", "11", "2"],
         TraditionalForm], "-", 
        FormBox[
         SubsuperscriptBox["m", "22", "2"],
         TraditionalForm]}]}], "}"}]}], ",", 
    RowBox[{
     FormBox[
      SubscriptBox["M", "\<\"0\"\>"],
      TraditionalForm], "\[Rule]", 
     RowBox[{
      FormBox[
       SubsuperscriptBox["m", "11", "2"],
       TraditionalForm], "+", 
      FormBox[
       SubsuperscriptBox["m", "22", "2"],
       TraditionalForm]}]}], ",", 
    RowBox[{
     RowBox[{"ID", "(", "3", ")"}], "\[Rule]", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0", "0"},
        {"0", "1", "0"},
        {"0", "0", "1"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], ",", 
    RowBox[{
     RowBox[{"CR", "(", 
      RowBox[{"x_", ",", "y_"}], ")"}], "\[RuleDelayed]", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", 
       RowBox[{"x", "/.", "\[VeryThinSpace]", "auxSubst"}], ",", 
       RowBox[{"y", "/.", "\[VeryThinSpace]", "auxSubst"}]}], "]"}]}]}], 
   "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.744970461248394*^9, {3.745032805747452*^9, 3.7450328128287067`*^9}, 
   3.74503556305943*^9, {3.7451335726050253`*^9, 3.745133594464189*^9}, 
   3.745134233692342*^9, 3.7451343572990294`*^9, 3.745134565856398*^9, 
   3.74513507535301*^9, {3.74513775356909*^9, 3.7451378089982347`*^9}, 
   3.745223117541045*^9, {3.745293716488277*^9, 3.745293723087133*^9}, 
   3.745293930088855*^9, 3.745297347699469*^9, {3.745298011656931*^9, 
   3.745298032760478*^9}, 3.745298064498001*^9, 3.745299537510301*^9, 
   3.7452995992295017`*^9, 3.745299898487912*^9, 3.745648967303179*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking RG functions", "Subsubsection",
 CellChangeTimes->{{3.745299828459478*^9, 3.745299831571423*^9}}],

Cell[TextData[{
 "We check  RG for \[CapitalLambda]  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["d\[CapitalLambda]", "dt"], "=", 
     SubscriptBox["\[Beta]", "\[CapitalLambda]"]}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " by expressing RHS ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[Beta]", "\[CapitalLambda]"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " (\[OpenCurlyDoubleQuote]explicit\[CloseCurlyDoubleQuote]) and comparing \
the result with LHS \
(\[OpenCurlyDoubleQuote]implicit\[CloseCurlyDoubleQuote]), in which we \
express \[CapitalLambda] in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and substitute known ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", 
    SubscriptBox["\[Lambda]", "i"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.745299195394949*^9, 3.745299383512936*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "\[CapitalLambda]"], TraditionalForm]]],
 " (express in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.745032829160467*^9, 3.7450328675052137`*^9}, {
  3.7451335830421457`*^9, 3.745133583841886*^9}, {3.745299838299337*^9, 
  3.7452998575951653`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "blam00explicit", ",", "blamVexplicit", ",", " ", "blamTexplicit"}], 
    "}"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"betaLnMu2", "[", "#", "]"}], "/.", " ", "substLambdas"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "h", ",", "l1", ",", "l2", ",", "l3", ",", "l4", ",", "rl5", ",", 
         "rl6", ",", "rl7", ",", "il5", ",", "il6", ",", "il7"}], "}"}], ",", 
       "Simplify"}], "]"}], " ", "&"}], "/@", " ", 
    RowBox[{"{", 
     RowBox[{"Lambda00", ",", "LambdaV", ",", "LambdaT"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.744955795810657*^9, 3.744955822226541*^9}, {
   3.744956212926235*^9, 3.744956225926038*^9}, {3.744970355031189*^9, 
   3.74497035519907*^9}, {3.745133618681827*^9, 3.74513362880188*^9}, 
   3.745133668761264*^9, {3.745134657645464*^9, 3.745134658609353*^9}, {
   3.74522313313206*^9, 3.74522318215549*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EvaluateRGInTermsOflambdaAndmasses", "[", "x_", "]"}], ":=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"x", ",", "y"}], "]"}], " ", 
            RowBox[{"beta", "[", "y", "]"}]}], " ", ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"{", 
             RowBox[{
             "l1", ",", "l2", ",", "l3", ",", "l4", ",", "rl5", ",", "rl6", 
              ",", "rl7", ",", "il5", ",", "il6", ",", "il7"}], "}"}]}], 
           "}"}]}], "]"}], "/.", " ", "betasRules"}], ")"}], "+", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"x", ",", "y"}], "]"}], " ", 
          RowBox[{"gamma", "[", "y", "]"}]}], " ", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", 
          RowBox[{"{", 
           RowBox[{"mm11", ",", "mm22", ",", "rmm12", ",", "imm12"}], "}"}]}],
          "}"}]}], "]"}]}], "/.", " ", "gammaRules"}], " ", ",", "h"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.745294010600718*^9, 3.745294065983787*^9}, {
   3.7452941318312397`*^9, 3.745294132326949*^9}, {3.7452941759347143`*^9, 
   3.7452942402377996`*^9}, {3.74529440413203*^9, 3.745294432563525*^9}, {
   3.745294533074477*^9, 3.745294536378521*^9}, {3.745295444671286*^9, 
   3.7452954476155024`*^9}, 3.745295523118136*^9, {3.745295651076787*^9, 
   3.745295673220488*^9}, {3.745297283721799*^9, 3.74529728582547*^9}, {
   3.745297455383718*^9, 3.74529749281534*^9}, {3.745297530470723*^9, 
   3.7452975319641542`*^9}, {3.7452975970220613`*^9, 3.745297598061947*^9}, {
   3.7452990332853928`*^9, 3.745299083092798*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "blam00implicit", ",", "blamVimplicit", ",", " ", "blamTimplicit"}], 
    "}"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"EvaluateRGInTermsOflambdaAndmasses", "[", 
        RowBox[{"(", 
         RowBox[{"#", " ", "/.", " ", "substLambdas"}], ")"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "h", ",", "l1", ",", "l2", ",", "l3", ",", "l4", ",", "rl5", ",", 
         "rl6", ",", "rl7", ",", "il5", ",", "il6", ",", "il7"}], "}"}], ",", 
       "Simplify"}], "]"}], " ", "&"}], "/@", " ", 
    RowBox[{"{", 
     RowBox[{"Lambda00", ",", "LambdaV", ",", "LambdaT"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.745295729947637*^9, 3.745295774002976*^9}, 
   3.745299510936452*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"blam00implicit", " ", "-", "blam00explicit"}], ",", "h", ",", 
   "Expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.7452942505655403`*^9, 3.7452943003361883`*^9}, 
   3.74529435766073*^9, {3.7452945634900827`*^9, 3.745294586157384*^9}, {
   3.745295691940543*^9, 3.7452956983638887`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.745294256115163*^9, 3.745294326168325*^9}, 
   3.7452943583430433`*^9, 3.745294435190304*^9, {3.7452945596091337`*^9, 
   3.7452945866955557`*^9}, 3.745295465413265*^9, {3.745295688286789*^9, 
   3.7452957082722*^9}, 3.745295779193437*^9, 3.7452971817194767`*^9, 
   3.745297358663424*^9, {3.745299514115849*^9, 3.7452995383646393`*^9}, 
   3.745299599970481*^9, 3.745299899165546*^9, 3.745648968548964*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"blamVimplicit", " ", "-", "blamVexplicit"}], ",", "h", ",", 
   "Expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.7452957866588097`*^9, 3.7452957903629017`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.7452957908954773`*^9, 3.745297182903697*^9, 3.7452973587020397`*^9, {
   3.745299514843115*^9, 3.745299538399817*^9}, 3.7452996000051193`*^9, 
   3.745299899206335*^9, 3.745648968584277*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"blamTimplicit", " ", "-", "blamTexplicit"}], ",", "h", ",", 
   "Expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.745297189586259*^9, 3.7452971922421923`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.745297193282516*^9, 3.7452973587457542`*^9, {3.7452995153891706`*^9, 
   3.745299538438805*^9}, 3.745299600044148*^9, 3.7452998992489967`*^9, 
   3.7456489686157913`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "M"], TraditionalForm]]],
 "  (express in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["m", "ij", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.745032829160467*^9, 3.7450328675052137`*^9}, {
  3.7451335830421457`*^9, 3.745133583841886*^9}, {3.745297411640266*^9, 
  3.745297423055386*^9}, {3.745299844003243*^9, 3.745299879371736*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gammaM0explicit", ",", "gammaMVexplicit"}], "}"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gammaLnMu2", "[", "#", "]"}], "/.", " ", "substLambdas"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "h", ",", "l1", ",", "l2", ",", "l3", ",", "l4", ",", "rl5", ",", 
         "rl6", ",", "rl7", ",", "il5", ",", "il6", ",", "il7", ",", "mm11", 
         ",", "mm22", ",", "rmm12", ",", "imm12"}], "}"}]}], "]"}], " ", 
     "&"}], "/@", " ", 
    RowBox[{"{", 
     RowBox[{"M0", ",", "MV"}], "}"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gammaM0implicit", ",", "gammaMVimplicit"}], "}"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"EvaluateRGInTermsOflambdaAndmasses", "[", 
        RowBox[{"(", 
         RowBox[{"#", "/.", " ", "substLambdas"}], ")"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "h", ",", "l1", ",", "l2", ",", "l3", ",", "l4", ",", "rl5", ",", 
         "rl6", ",", "rl7", ",", "il5", ",", "il6", ",", "il7", ",", "mm11", 
         ",", "mm22", ",", "rmm12", ",", "imm12"}], "}"}]}], "]"}], " ", 
     "&"}], "/@", " ", 
    RowBox[{"{", 
     RowBox[{"M0", ",", "MV"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.745297547174461*^9, 3.7452976019977207`*^9}, {
  3.745299088132867*^9, 3.745299088308639*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"gammaM0explicit", " ", "-", " ", "gammaM0implicit"}], ",", "h", 
   ",", "Expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.7452942505655403`*^9, 3.7452943003361883`*^9}, 
   3.74529435766073*^9, {3.7452945634900827`*^9, 3.745294586157384*^9}, {
   3.745295691940543*^9, 3.7452956983638887`*^9}, {3.7452976175903387`*^9, 
   3.7452976326294317`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.745294256115163*^9, 3.745294326168325*^9}, 
   3.7452943583430433`*^9, 3.745294435190304*^9, {3.7452945596091337`*^9, 
   3.7452945866955557`*^9}, 3.745295465413265*^9, {3.745295688286789*^9, 
   3.7452957082722*^9}, 3.745295779193437*^9, 3.7452971817194767`*^9, 
   3.745297358663424*^9, {3.7452976255522842`*^9, 3.745297633183093*^9}, 
   3.745299011849931*^9, 3.7452990582891207`*^9, {3.745299089920093*^9, 
   3.745299094759308*^9}, 3.745299538689163*^9, 3.745299600161252*^9, 
   3.7452998993171177`*^9, 3.7456489686871653`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"gammaMVexplicit", " ", "-", "gammaMVimplicit"}], ",", "h", ",", 
   "Expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.7452957866588097`*^9, 3.7452957903629017`*^9}, {
  3.745297638270143*^9, 3.74529764127137*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0"}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.7452957908954773`*^9, 3.745297182903697*^9, 3.7452973587020397`*^9, 
   3.745297642144622*^9, 3.7452990124818163`*^9, 3.7452990588807592`*^9, {
   3.7452990903755417`*^9, 3.7452990956954937`*^9}, 3.745299538731324*^9, 
   3.74529960019188*^9, 3.745299899354354*^9, 3.7456489687928457`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check Invariants", "Subsubsection",
 CellChangeTimes->{{3.745297663404707*^9, 3.7452976660526457`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InvariantsRule", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", " ", "M0"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "Lambda00"}], ",", " ", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Tr", "[", "LambdaT", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"LambdaV", ".", "MV"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"LambdaV", ".", "LambdaV"}]}], ",", " ", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Tr", "[", 
       RowBox[{"LambdaT", ".", "LambdaT"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"LambdaV", ".", "LambdaT", ".", "MV"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"LambdaV", ".", "LambdaT", ".", "LambdaV"}]}], ",", " ", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Tr", "[", 
       RowBox[{"LambdaT", ".", "LambdaT", ".", "LambdaT"}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"LambdaV", ".", "LambdaT", ".", "LambdaT", ".", "MV"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"LambdaV", ".", "LambdaT", ".", "LambdaT", ".", "LambdaV"}]}], 
     ",", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"6", ",", "1"}], "]"}], "\[Rule]", " ", 
      RowBox[{"LambdaV", ".", 
       RowBox[{"Cross", "[", 
        RowBox[{
         RowBox[{"LambdaT", ".", "LambdaV"}], ",", 
         RowBox[{"LambdaT", ".", "LambdaT", ".", "LambdaV"}]}], "]"}]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7452976715350447`*^9, 3.7452977937155848`*^9}, 
   3.745297863706934*^9, {3.7452981934230957`*^9, 3.7452982526302567`*^9}, {
   3.7452982967419977`*^9, 3.745298337261531*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", "InvariantsRule", "]"}]], "Input",
 CellChangeTimes->{{3.7452982660059357`*^9, 3.745298271141803*^9}}],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"0", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        FormBox[
         SubscriptBox["M", "\<\"0\"\>"],
         TraditionalForm]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        FormBox[
         SubscriptBox["\[CapitalLambda]", "\<\"00\"\>"],
         TraditionalForm]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "2"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{"Tr", "[", 
         FormBox["\[CapitalLambda]",
          TraditionalForm], "]"}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "3"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm], ".", 
         FormBox[
          OverscriptBox["M", "\[RightVector]"],
          TraditionalForm]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm], ".", 
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "2"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{"Tr", "[", 
         RowBox[{
          FormBox["\[CapitalLambda]",
           TraditionalForm], ".", 
          FormBox["\[CapitalLambda]",
           TraditionalForm]}], "]"}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "3"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm], ".", 
         FormBox["\[CapitalLambda]",
          TraditionalForm], ".", 
         FormBox[
          OverscriptBox["M", "\[RightVector]"],
          TraditionalForm]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm], ".", 
         FormBox["\[CapitalLambda]",
          TraditionalForm], ".", 
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "2"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{"Tr", "[", 
         RowBox[{
          FormBox["\[CapitalLambda]",
           TraditionalForm], ".", 
          FormBox["\[CapitalLambda]",
           TraditionalForm], ".", 
          FormBox["\[CapitalLambda]",
           TraditionalForm]}], "]"}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "3"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm], ".", 
         FormBox["\[CapitalLambda]",
          TraditionalForm], ".", 
         FormBox["\[CapitalLambda]",
          TraditionalForm], ".", 
         FormBox[
          OverscriptBox["M", "\[RightVector]"],
          TraditionalForm]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"4", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm], ".", 
         FormBox["\[CapitalLambda]",
          TraditionalForm], ".", 
         FormBox["\[CapitalLambda]",
          TraditionalForm], ".", 
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"6", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FormBox[
          OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
          TraditionalForm], ".", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FormBox["\[CapitalLambda]",
             TraditionalForm], ".", 
            FormBox[
             OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
             TraditionalForm]}], ")"}], "\[Cross]", 
          RowBox[{"(", 
           RowBox[{
            FormBox["\[CapitalLambda]",
             TraditionalForm], ".", 
            FormBox["\[CapitalLambda]",
             TraditionalForm], ".", 
            FormBox[
             OverscriptBox["\[CapitalLambda]", "\[RightVector]"],
             TraditionalForm]}], ")"}]}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.745298271425261*^9, 3.745298282952067*^9}, 
   3.7452983387905607`*^9, 3.745299538776133*^9, 3.7452996002450237`*^9, 
   3.745299899446941*^9, 3.7456489688363333`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"InvariantsRule", " ", "/.", " ", "substLambdas"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "mm11", ",", "mm22", ",", "rmm12", ",", "imm12", ",", "l1", ",", "l2", 
      ",", "l3", ",", "l4"}], "}"}], ",", "Simplify"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.745297864661235*^9, 3.745297869098679*^9}, {
  3.745298077832197*^9, 3.745298157810659*^9}, {3.745298256982573*^9, 
  3.745298257969495*^9}, {3.745298397028987*^9, 3.745298404124606*^9}, {
  3.745299566791423*^9, 3.74529959342268*^9}}],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"0", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FormBox[
          SubsuperscriptBox["m", "11", "2"],
          TraditionalForm], "+", 
         FormBox[
          SubsuperscriptBox["m", "22", "2"],
          TraditionalForm]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FractionBox[
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm], "2"], "+", 
         FractionBox[
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], "2"], "+", 
         FormBox[
          SubscriptBox["\[Lambda]", "3"],
          TraditionalForm]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "2"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         FractionBox[
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm], "2"], "+", 
         FractionBox[
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], "2"], "-", 
         FormBox[
          SubscriptBox["\[Lambda]", "3"],
          TraditionalForm], "+", 
         RowBox[{"2", " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "4"],
           TraditionalForm]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "3"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           
           FormBox["\<\"Im(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \\(2\
\\)]\\))\"\>",
            TraditionalForm], " ", 
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             FormBox[
              SubscriptBox["\[Lambda]", "1"],
              TraditionalForm], "2"], "-", 
            FractionBox[
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], "2"]}], ")"}], " ", 
          FormBox[
           SubsuperscriptBox["m", "11", "2"],
           TraditionalForm]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], "2"], "-", 
            FractionBox[
             FormBox[
              SubscriptBox["\[Lambda]", "1"],
              TraditionalForm], "2"]}], ")"}], " ", 
          FormBox[
           SubsuperscriptBox["m", "22", "2"],
           TraditionalForm]}], "-", 
         RowBox[{"2", " ", 
          
          FormBox["\<\"Re(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \
\\(2\\)]\\))\"\>",
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "+", 
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "+", 
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}], "2"], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "2"], "4"], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], "4"], "-", 
         FractionBox[
          RowBox[{
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], " ", 
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm]}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "+", 
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}], "2"]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "2"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], "2"]}], ")"}]}], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "2"], "4"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], "2"], "-", 
            FormBox[
             SubscriptBox["\[Lambda]", "3"],
             TraditionalForm]}], ")"}], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm]}], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], "4"], "+", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "4"],
            TraditionalForm], "2"]}], "-", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "3"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{
          
          FormBox["\<\"Im(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \
\\(2\\)]\\))\"\>",
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "1"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          
          FormBox["\<\"Re(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \
\\(2\\)]\\))\"\>",
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}], "+", 
                RowBox[{
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "1"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["m", "11", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"], "+", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], "2"], "4"], "-", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], "4"], "-", 
            FractionBox[
             RowBox[{
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm]}], "2"], "+", 
            FractionBox[
             RowBox[{
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm]}], "2"], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["m", "22", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"]}], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], "2"], "4"], "+", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], "4"], "+", 
            FractionBox[
             RowBox[{
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm]}], "2"], "-", 
            FractionBox[
             RowBox[{
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm]}], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"]}], ")"}]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{"2", " ", 
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "+", 
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "+", 
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}]}], "-", 
         RowBox[{
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], "8"], "+", 
            FractionBox[
             RowBox[{
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm]}], "2"], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"]}], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "4"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], "2"]}], ")"}]}], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "3"], "8"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "8"]}], "-", 
            FractionBox[
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], "4"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "2"]}], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "3"], "8"], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm]}], "+", 
         RowBox[{
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "2"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{"3", " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "4"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\
\\))\"\>",
               TraditionalForm], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              
              FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\
\\))\"\>",
               TraditionalForm], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "-", 
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "-", 
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "-", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], "2"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Lambda]", "2"],
                TraditionalForm], "2"]}], "8"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm]}], "2"], "+", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Lambda]", "3"],
                TraditionalForm], "2"]}], "2"]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], "2"]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"3", " ", 
              SuperscriptBox[
               FormBox[
                SubscriptBox["\[Lambda]", "3"],
                TraditionalForm], "2"]}], "2"]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "-", 
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}], ")"}], "2"]}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "-", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], ")"}], "2"]}]}], ")"}]}], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "3"], "8"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm]}], "8"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm]}], "4"]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "2"]}], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "3"], "8"], "-", 
         SuperscriptBox[
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], "3"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "4"],
            TraditionalForm], "3"]}], "-", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm]}], "+", 
         RowBox[{"3", " ", 
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "-", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "3"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{
          
          FormBox["\<\"Im(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \
\\(2\\)]\\))\"\>",
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "1"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "3"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "4"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "3"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "4"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "-", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "4"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["m", "11", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm]}], "-", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "1"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               FractionBox[
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Lambda]", "2"],
                  TraditionalForm], "2"], "8"], "+", 
               FractionBox[
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Lambda]", "3"],
                  TraditionalForm], "2"], "2"], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               FractionBox[
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Lambda]", "3"],
                  TraditionalForm], "2"], "2"], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], "3"], "8"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                FormBox[
                 SubscriptBox["\[Lambda]", "2"],
                 TraditionalForm], "8"], "-", 
               FractionBox[
                FormBox[
                 SubscriptBox["\[Lambda]", "3"],
                 TraditionalForm], "2"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], "2"]}], "-", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "3"], "8"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], " ", 
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm]}], "+", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubsuperscriptBox["m", "22", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"2", " ", 
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\
\\))\"\>",
               TraditionalForm], " ", 
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], " ", 
              
              FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm]}]}], "+", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "1"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               FractionBox[
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Lambda]", "2"],
                  TraditionalForm], "2"], "8"], "-", 
               FractionBox[
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Lambda]", "3"],
                  TraditionalForm], "2"], "2"], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               FractionBox[
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Lambda]", "3"],
                  TraditionalForm], "2"], "2"], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm]}], "-", 
            RowBox[{
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm]}], "-", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], "3"], "8"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                FormBox[
                 SubscriptBox["\[Lambda]", "3"],
                 TraditionalForm], "2"], "-", 
               FractionBox[
                FormBox[
                 SubscriptBox["\[Lambda]", "2"],
                 TraditionalForm], "8"]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], "2"]}], "+", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "3"], "8"], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], " ", 
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm]}], "+", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          
          FormBox["\<\"Re(\\!\\(\\*SubsuperscriptBox[\\(m\\), \\(12\\), \
\\(2\\)]\\))\"\>",
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "4"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "3"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "1"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "3"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "4"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              
              FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "1"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "4"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "-", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}]}], ")"}]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"4", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm]}], "-", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}]}], "-", 
               FractionBox[
                SuperscriptBox[
                 FormBox[
                  SubscriptBox["\[Lambda]", "3"],
                  TraditionalForm], "2"], "2"], "-", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], " ", 
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm]}], "+", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "4"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "+", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "+", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], ")"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"2", " ", 
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\
\\))\"\>",
               TraditionalForm], " ", 
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], " ", 
              
              FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm]}]}], "+", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm]}], "-", 
            RowBox[{
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           
           FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           
           FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           
           FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"2", " ", 
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"], "8"], "+", 
            FractionBox[
             RowBox[{
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm], " ", 
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm]}], "4"], "+", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm], "2"], "4"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "4"],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"2", " ", 
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}]}], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "2"]}]}], ")"}]}], "+", 
            FractionBox[
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm], "2"], "4"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "-", 
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "+", 
            
            FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "-", 
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
             TraditionalForm], "+", 
            
            FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
             TraditionalForm]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "-", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "4"], "16"], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "3"]}], "+", 
         FractionBox[
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "4"], "16"], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "3"], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm]}], "+", 
         RowBox[{
          SuperscriptBox[
           
           FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
            TraditionalForm], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "-", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "+", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], ")"}], "2"]}]}]}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"6", ",", "1"}]],
         TraditionalForm], "\[Rule]", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "3"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm]}], "-", 
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}]}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "1"],
            TraditionalForm], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "2"],
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                   RowBox[{
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "3"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "4"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             FormBox[
              SubscriptBox["\[Lambda]", "2"],
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "3"]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "4"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "3"]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "4"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}], ")"}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], "3"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "4"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    RowBox[{"3", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "3"], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}]}], ")"}], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "3"]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}], " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          FormBox[
           SubscriptBox["\[Lambda]", "1"],
           TraditionalForm]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm]}]}], ")"}]}], "+", 
         RowBox[{
          
          FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm], " ", 
          
          FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\\))\
\"\>",
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "4"]}], "-", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "3"]}], "+", 
            RowBox[{"6", " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"]}], "+", 
            RowBox[{"2", " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "2"]}]}], ")"}], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "4"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "+", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], ")"}], "3"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\\)]\
\\))\"\>",
               TraditionalForm], "2"], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "3"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "4"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"], "+", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], "2"], "-", 
            SuperscriptBox[
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}]}], "+", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           
           FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "3"]}], "+", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}], "-", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}]}], ")"}], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "5"]}], "-", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "3"]}], "+", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "2"], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\\)]\
\\))\"\>",
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
              TraditionalForm]}], "-", 
            RowBox[{
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            SubscriptBox["\[Lambda]", "2"],
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm]}], "-", 
                RowBox[{
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], " ", 
                 
                 FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm]}]}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FormBox[
           SubscriptBox["\[Lambda]", "2"],
           TraditionalForm], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], "2"], "+", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               SuperscriptBox[
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], "2"], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], "2"]}], ")"}], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\
\\))\"\>",
               TraditionalForm], "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                TraditionalForm], "+", 
               
               FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                TraditionalForm]}], ")"}], " ", 
             SuperscriptBox[
              
              FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(5\\)]\
\\))\"\>",
               TraditionalForm], "2"]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "4"]}], "+", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  RowBox[{"6", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{"2", " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}]}], ")"}], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                  TraditionalForm], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    RowBox[{"5", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             
             FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "4"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "3"]}], "-", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "3"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              FormBox[
               SubscriptBox["\[Lambda]", "4"],
               TraditionalForm], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(6\
\\)]\\))\"\>",
                   TraditionalForm], "+", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             
             FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                  
                  FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(7\
\\)]\\))\"\>",
                   TraditionalForm]}], ")"}], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "3"]}], "+", 
               RowBox[{"3", " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}], " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "+", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "-", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FormBox[
              SubscriptBox["\[Lambda]", "3"],
              TraditionalForm], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "3"]}], "-", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                SuperscriptBox[
                 
                 FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}], " ", 
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm]}], "+", 
               RowBox[{
                
                FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                 TraditionalForm], " ", 
                
                FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "-", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                  SuperscriptBox[
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"]}], ")"}]}], "+", 
               RowBox[{
                FormBox[
                 SubscriptBox["\[Lambda]", "4"],
                 TraditionalForm], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   
                   FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], " ", 
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm]}], "-", 
                    SuperscriptBox[
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], "2"]}], ")"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Im(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}], " ", 
                   
                   FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(5\\)]\\))\"\>",
                    TraditionalForm], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(6\\)]\\))\"\>",
                    TraditionalForm], "+", 
                    
                    FormBox["\<\"Re(\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \
\\(7\\)]\\))\"\>",
                    TraditionalForm]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{3.745299601491478*^9, 3.745299900644651*^9, 
  3.745648970099806*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.7452986656893883`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"InvariantsRGEexplicit", "[", "invariant_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"betaLnMu2", "[", "invariant", "]"}], " ", "/.", " ", 
     "InvariantsRule"}], " ", "/.", " ", "substLambdas"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.74529878066451*^9, 3.7452988221036797`*^9}, {
  3.7452994102969103`*^9, 3.745299416128776*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InvariantsRGEimplicit", "[", "invariant_", "]"}], ":=", " ", 
  RowBox[{"EvaluateRGInTermsOflambdaAndmasses", "[", 
   RowBox[{
    RowBox[{"invariant", " ", "/.", " ", "InvariantsRule"}], " ", "/.", " ", 
    "substLambdas"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7452988425350933`*^9, 3.745298890566576*^9}, {
  3.7452990994855757`*^9, 3.745299101692408*^9}, {3.745299418288714*^9, 
  3.745299430184537*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"#", "->", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"InvariantsRGEexplicit", "[", "#", "]"}], "-", 
         RowBox[{"InvariantsRGEimplicit", "[", "#", "]"}]}], ",", "h", ",", 
        "Expand"}], "]"}]}], " ", ")"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"First", " ", "/@", " ", "InvariantsRule"}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7452988983634243`*^9, 3.745298942685977*^9}, {
  3.745299118820608*^9, 3.745299132499938*^9}, {3.745299454881605*^9, 
  3.745299468856042*^9}, {3.745299616174617*^9, 3.7452996183102016`*^9}}],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"0", ",", "1"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "1"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "2"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"1", ",", "3"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "1"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "2"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"2", ",", "3"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "1"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "2"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"3", ",", "3"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"4", ",", "1"}]],
         TraditionalForm], "\[Rule]", "0"}]},
      {
       RowBox[{
        FormBox[
         SubscriptBox["II", 
          RowBox[{"6", ",", "1"}]],
         TraditionalForm], "\[Rule]", "0"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.745298935939403*^9, 3.7452989458940573`*^9}, {
   3.745299109418511*^9, 3.745299136593952*^9}, 3.7452994785758038`*^9, {
   3.7452996037425213`*^9, 3.7452996206734047`*^9}, 3.745299903018903*^9, 
   3.745648972553679*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Relation between ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["I", 
    RowBox[{"6", ",", "1"}], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and other invariants\[LineSeparator]"
}], "Subsubsection",
 CellChangeTimes->{{3.745649215728964*^9, 3.745649230320861*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i61squared", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"II", "[", 
     RowBox[{"6", ",", "1"}], "]"}], "^", "2"}], "\[Equal]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "36"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "6"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "6"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "5"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "6"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "4"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "3"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "6"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "4"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"5", "/", "12"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "4"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "9"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "3"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"2", "/", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "3"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "^", "3"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"3", "/", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "3"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"II", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"II", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "9"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "4"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "^", "2"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "*", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "^", "3"}], "*", 
     RowBox[{"II", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"II", "[", 
      RowBox[{"4", ",", "1"}], "]"}], "^", "3"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7456492454772587`*^9, 3.745649255337381*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    FormBox[
     SubscriptBox["II", 
      RowBox[{"6", ",", "1"}]],
     TraditionalForm], "2"], "\[LongEqual]", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "36"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["II", 
         RowBox[{"2", ",", "1"}]],
        TraditionalForm], "3"], " ", 
      SuperscriptBox[
       FormBox[
        SubscriptBox["II", 
         RowBox[{"1", ",", "2"}]],
        TraditionalForm], "6"]}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "5"]}], "-", 
    RowBox[{
     FractionBox["5", "12"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "4"]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "3"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "4"]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "4"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "1"}]],
       TraditionalForm], "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "3"]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "3"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "2"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "3"]}], "+", 
    RowBox[{
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "2"}]],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "2"]}], "+", 
    RowBox[{
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"4", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "2"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "2"]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"1", ",", "2"}]],
       TraditionalForm], "2"]}], "+", 
    RowBox[{"2", " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"4", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"1", ",", "2"}]],
      TraditionalForm]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "2"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"1", ",", "2"}]],
      TraditionalForm]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"1", ",", "2"}]],
      TraditionalForm]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "3"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"1", ",", "2"}]],
      TraditionalForm]}], "-", 
    RowBox[{"2", " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"1", ",", "2"}]],
      TraditionalForm]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"1", ",", "2"}]],
      TraditionalForm]}], "-", 
    SuperscriptBox[
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm], "3"], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "2"}]],
       TraditionalForm], "2"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "1"}]],
       TraditionalForm], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "9"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "2"}]],
       TraditionalForm], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"4", ",", "1"}]],
       TraditionalForm], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "1"}]],
       TraditionalForm], "3"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "2"}]],
      TraditionalForm]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"2", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "2"}]],
      TraditionalForm]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "2"}]],
      TraditionalForm], " ", 
     SuperscriptBox[
      FormBox[
       SubscriptBox["II", 
        RowBox[{"3", ",", "1"}]],
       TraditionalForm], "2"], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm]}], "+", 
    RowBox[{
     FormBox[
      SubscriptBox["II", 
       RowBox[{"2", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "1"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"3", ",", "2"}]],
      TraditionalForm], " ", 
     FormBox[
      SubscriptBox["II", 
       RowBox[{"4", ",", "1"}]],
      TraditionalForm]}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.745649255776991*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"i61squared", " ", "/.", " ", "InvariantsRule"}], " ", "/.", " ", 
   "substLambdas"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.74564926409669*^9, 3.745649266824399*^9}}],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellChangeTimes->{{3.745649271899576*^9, 3.745649286469449*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1918, 528},
WindowMargins->{{1, Automatic}, {532, 20}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 191, 4, 34, "Input"],
Cell[CellGroupData[{
Cell[774, 28, 372, 10, 40, "Subsubsection"],
Cell[1149, 40, 312, 5, 34, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1498, 50, 331, 9, 37, "Subsubsection"],
Cell[1832, 61, 170, 4, 34, "Input"],
Cell[2005, 67, 266, 7, 32, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2308, 79, 111, 1, 35, "Subsubsection"],
Cell[2422, 82, 173, 4, 34, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2632, 91, 101, 1, 35, "Subsubsection"],
Cell[2736, 94, 1966, 51, 224, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4739, 150, 837, 30, 39, "Subsubsection"],
Cell[5579, 182, 684, 18, 34, "Input"],
Cell[6266, 202, 823, 22, 57, "Input"],
Cell[7092, 226, 965, 27, 78, "Input"],
Cell[8060, 255, 939, 26, 78, "Input"],
Cell[9002, 283, 344, 8, 34, "Input"],
Cell[9349, 293, 102, 1, 30, "Text"],
Cell[9454, 296, 706, 20, 57, "Input"],
Cell[10163, 318, 948, 25, 78, "Input"],
Cell[11114, 345, 949, 25, 78, "Input"],
Cell[12066, 372, 297, 7, 34, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12400, 384, 935, 31, 40, "Subsubsection"],
Cell[13338, 417, 413, 11, 32, "Text"],
Cell[13754, 430, 1329, 42, 102, "Input"],
Cell[15086, 474, 401, 11, 34, "Input"],
Cell[15490, 487, 118, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[15633, 492, 1377, 31, 80, "Input"],
Cell[17013, 525, 6908, 208, 193, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23970, 739, 112, 1, 35, "Subsubsection"],
Cell[24085, 742, 1158, 36, 67, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25280, 783, 457, 14, 37, "Subsubsection"],
Cell[25740, 799, 1017, 26, 80, "Input"],
Cell[26760, 827, 1876, 44, 80, "Input"],
Cell[28639, 873, 836, 23, 80, "Input"],
Cell[CellGroupData[{
Cell[29500, 900, 352, 7, 34, "Input"],
Cell[29855, 909, 486, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30378, 921, 225, 5, 34, "Input"],
Cell[30606, 928, 328, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30971, 940, 223, 5, 34, "Input"],
Cell[31197, 947, 781, 21, 69, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32027, 974, 612, 19, 42, "Subsubsection"],
Cell[32642, 995, 674, 19, 80, "Input"],
Cell[33319, 1016, 837, 21, 80, "Input"],
Cell[CellGroupData[{
Cell[34181, 1041, 413, 8, 34, "Input"],
Cell[34597, 1051, 612, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35246, 1065, 277, 6, 34, "Input"],
Cell[35526, 1073, 427, 8, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36002, 1087, 109, 1, 35, "Subsubsection"],
Cell[36114, 1090, 2437, 64, 172, "Input"],
Cell[CellGroupData[{
Cell[38576, 1158, 143, 2, 32, "Input"],
Cell[38722, 1162, 5872, 190, 319, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44631, 1357, 599, 13, 34, "Input"],
Cell[45233, 1372, 213481, 5954, 417, "Output"]
}, Open  ]],
Cell[258729, 7329, 70, 1, 32, "Input"],
Cell[258802, 7332, 397, 9, 34, "Input"],
Cell[259202, 7343, 449, 9, 34, "Input"],
Cell[CellGroupData[{
Cell[259676, 7356, 685, 17, 34, "Input"],
Cell[260364, 7375, 2646, 93, 278, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[263059, 7474, 306, 9, 66, "Subsubsection"],
Cell[CellGroupData[{
Cell[263390, 7487, 9286, 292, 172, "Input"],
Cell[272679, 7781, 12578, 482, 139, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285294, 8268, 226, 5, 32, "Input"],
Cell[285523, 8275, 125, 2, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/RG_Lambda_M_lnMuSq.m <==
(* 
	Notation:

 	Lambda00, M0 - scalars,
	LambdaV,  MV - 3d vectors,
	LambdaT      - 3 x 3 symmetric matrix

	CR[v1,v2] - tensor product of two 3d vectors v1 and v2
	ID[3]     - Unit 3x3 matrix 

	z3 = Zeta[3]
	h  = 1/(16 Pi^2)

	
	d/dt Lambda = betaLnMu2[Lambda], t = ln(mu^2)	
	     d/dt M = gammaLnMu2[M]      


	betaLnMu2[Lambda00] - beta-function for scalar Lambda00
	betaLnMu2[LambdaV]  - beta-function for vector LambdaV
	betaLnMu2[LambdaT]  - beta-function for matrix LambdaT

	gammaLnMu2[M0]   - anomalous dimension for scalar M0
	gammaLnMu2[MV]   - anomalous dimension for vector MV


*)

betaLnMu2[Lambda00] = h*(4*Lambda00^2 + 6*LambdaV . LambdaV + Lambda00*Tr[LambdaT] + 
       Tr[LambdaT . LambdaT]) + h^2*((-57*Lambda00^3)/4 - 66*Lambda00*LambdaV . LambdaV - 
       49*LambdaV . LambdaT . LambdaV - (11*Lambda00^2*Tr[LambdaT])/2 - 
       2*LambdaV . LambdaV*Tr[LambdaT] + (5*Lambda00*Tr[LambdaT]^2)/4 - 
       (27*Lambda00*Tr[LambdaT . LambdaT])/2 + Tr[LambdaT]*Tr[LambdaT . LambdaT] - 
       8*Tr[LambdaT . LambdaT . LambdaT]) + h^3*(Lambda00^4*(389/4 + (93*z3)/2) + 
       Lambda00^2*(7191/8 + 432*z3)*LambdaV . LambdaV + (897/2 + 252*z3)*
        (LambdaV . LambdaV)^2 + Lambda00*(1195 + 624*z3)*LambdaV . LambdaT . LambdaV + 
       (459 + 396*z3)*LambdaV . LambdaT . LambdaT . LambdaV + Lambda00^3*(975/16 + 24*z3)*
        Tr[LambdaT] + Lambda00*(83 + 24*z3)*LambdaV . LambdaV*Tr[LambdaT] + 
       (38 - 12*z3)*LambdaV . LambdaT . LambdaV*Tr[LambdaT] + Lambda00^2*(-25/2 - 9*z3)*
        Tr[LambdaT]^2 + (23/8 - 6*z3)*LambdaV . LambdaV*Tr[LambdaT]^2 + 
       (51*Lambda00*Tr[LambdaT]^3)/16 + (-2 + (9*z3)/2)*Tr[LambdaT]^4 + 
       Lambda00^2*(2729/16 + 90*z3)*Tr[LambdaT . LambdaT] + (57/4 + 54*z3)*LambdaV . LambdaV*
        Tr[LambdaT . LambdaT] + Lambda00*(-279/8 - 12*z3)*Tr[LambdaT]*Tr[LambdaT . LambdaT] + 
       (157/16 - 24*z3)*Tr[LambdaT]^2*Tr[LambdaT . LambdaT] - (263*Tr[LambdaT . LambdaT]^2)/8 + 
       Lambda00*(169 + 96*z3)*Tr[LambdaT . LambdaT . LambdaT] + (20 + 36*z3)*Tr[LambdaT]*
        Tr[LambdaT . LambdaT . LambdaT])
 
betaLnMu2[LambdaV] = h*(6*LambdaV*Lambda00 + 6*LambdaT . LambdaV) + 
     h^2*((-127*LambdaV*Lambda00^2)/4 - 51*Lambda00*LambdaT . LambdaV - 39*LambdaV*LambdaV . LambdaV - 
       (61*LambdaT . LambdaT . LambdaV)/2 - (5*LambdaV*Lambda00*Tr[LambdaT])/2 + 
       2*LambdaT . LambdaV*Tr[LambdaT] + (LambdaV*Tr[LambdaT]^2)/4 - (7*LambdaV*Tr[LambdaT . LambdaT])/
        2) + h^3*(LambdaV*Lambda00^3*(2005/8 + 138*z3) + Lambda00^2*(4665/8 + 324*z3)*
        LambdaT . LambdaV + LambdaV*Lambda00*(897 + 504*z3)*LambdaV . LambdaV + 
       (453 + 252*z3)*LambdaT . LambdaV*LambdaV . LambdaV + Lambda00*(1255/2 + 384*z3)*
        LambdaT . LambdaT . LambdaV + LambdaV*(444 + 252*z3)*LambdaV . LambdaT . LambdaV + 
       LambdaV*Lambda00^2*(135/4 + 18*z3)*Tr[LambdaT] + Lambda00*(-71/4 - 24*z3)*
        LambdaT . LambdaV*Tr[LambdaT] + (393/2 + 120*z3)*LambdaT . LambdaT . LambdaV*Tr[LambdaT] + 
       LambdaV*Lambda00*(-53/4 - 6*z3)*Tr[LambdaT]^2 + (-687/8 - 48*z3)*LambdaT . LambdaV*
        Tr[LambdaT]^2 + LambdaV*(743/24 + 18*z3)*Tr[LambdaT]^3 + 
       LambdaV*Lambda00*(871/8 + 60*z3)*Tr[LambdaT . LambdaT] + 
       (93*LambdaT . LambdaV*Tr[LambdaT . LambdaT])/2 + LambdaV*(-857/8 - 60*z3)*Tr[LambdaT]*
        Tr[LambdaT . LambdaT] + LambdaV*(841/6 + 84*z3)*Tr[LambdaT . LambdaT . LambdaT])
 
betaLnMu2[LambdaT] = h*(3*LambdaT*Lambda00 + 6*CR[LambdaV, LambdaV] + 4*LambdaT . LambdaT - 
       LambdaT*Tr[LambdaT]) + h^2*((-61*LambdaT*Lambda00^2)/4 - 51*Lambda00*CR[LambdaV, LambdaV] - 
       (61*CR[LambdaV, LambdaT . LambdaV])/2 - (61*CR[LambdaT . LambdaV, LambdaV])/2 - 
       24*Lambda00*LambdaT . LambdaT - 7*LambdaT*LambdaV . LambdaV + (7*LambdaT*Lambda00*Tr[LambdaT])/2 + 
       2*CR[LambdaV, LambdaV]*Tr[LambdaT] - 8*LambdaT . LambdaT*Tr[LambdaT] + 
       (13*LambdaT*Tr[LambdaT]^2)/4 - (4*ID[3]*Tr[LambdaT]^3)/3 + (3*LambdaT*Tr[LambdaT . LambdaT])/
        2 + 4*ID[3]*Tr[LambdaT]*Tr[LambdaT . LambdaT] - (8*ID[3]*Tr[LambdaT . LambdaT . LambdaT])/
        3) + h^3*(LambdaT*Lambda00^3*(1349/16 + 66*z3) + Lambda00^2*(3951/8 + 324*z3)*
        CR[LambdaV, LambdaV] + Lambda00*(2333/4 + 384*z3)*CR[LambdaV, LambdaT . LambdaV] + 
       Lambda00*(2333/4 + 384*z3)*CR[LambdaT . LambdaV, LambdaV] - 
       177*CR[LambdaT . LambdaV, LambdaT . LambdaV] + Lambda00^2*(839/4 + 144*z3)*LambdaT . LambdaT + 
       LambdaT*Lambda00*(751/4 + 120*z3)*LambdaV . LambdaV + (897/2 + 252*z3)*
        CR[LambdaV, LambdaV]*LambdaV . LambdaV + (783/2 + 252*z3)*LambdaT . LambdaT*LambdaV . LambdaV + 
       (795*LambdaT*LambdaV . LambdaT . LambdaV)/2 + (621/2 + 108*z3)*
        LambdaV . LambdaT . LambdaT . LambdaV*ID[3] + LambdaT*Lambda00^2*(-533/16 - 18*z3)*
        Tr[LambdaT] + Lambda00*(-143/4 - 24*z3)*CR[LambdaV, LambdaV]*Tr[LambdaT] + 
       (1105/4 + 120*z3)*CR[LambdaV, LambdaT . LambdaV]*Tr[LambdaT] + 
       (1105/4 + 120*z3)*CR[LambdaT . LambdaV, LambdaV]*Tr[LambdaT] + 
       Lambda00*(315/2 + 96*z3)*LambdaT . LambdaT*Tr[LambdaT] + LambdaT*(-1291/4 - 120*z3)*
        LambdaV . LambdaV*Tr[LambdaT] + (-621/2 - 108*z3)*LambdaV . LambdaT . LambdaV*ID[3]*
        Tr[LambdaT] + LambdaT*Lambda00*(-1521/16 - 42*z3)*Tr[LambdaT]^2 + 
       (-1283/8 - 48*z3)*CR[LambdaV, LambdaV]*Tr[LambdaT]^2 + (141/4 + 12*z3)*LambdaT . LambdaT*
        Tr[LambdaT]^2 + (621/4 + 54*z3)*LambdaV . LambdaV*ID[3]*Tr[LambdaT]^2 + 
       LambdaT*(-327/16 - 6*z3)*Tr[LambdaT]^3 + Lambda00*(92/3 + 16*z3)*ID[3]*
        Tr[LambdaT]^3 + (28/3 + 2*z3)*ID[3]*Tr[LambdaT]^4 + 
       (201*LambdaT*Lambda00*Tr[LambdaT . LambdaT])/2 + (789*CR[LambdaV, LambdaV]*Tr[LambdaT . LambdaT])/
        4 - (83*LambdaT . LambdaT*Tr[LambdaT . LambdaT])/2 + (-621/4 - 54*z3)*LambdaV . LambdaV*
        ID[3]*Tr[LambdaT . LambdaT] + (29*LambdaT*Tr[LambdaT]*Tr[LambdaT . LambdaT])/2 + 
       Lambda00*(-92 - 48*z3)*ID[3]*Tr[LambdaT]*Tr[LambdaT . LambdaT] + 
       (-28 - 6*z3)*ID[3]*Tr[LambdaT]^2*Tr[LambdaT . LambdaT] + 
       37*LambdaT*Tr[LambdaT . LambdaT . LambdaT] + Lambda00*(184/3 + 32*z3)*ID[3]*
        Tr[LambdaT . LambdaT . LambdaT] + (56/3 + 4*z3)*ID[3]*Tr[LambdaT]*Tr[LambdaT . LambdaT . LambdaT])
 
gammaLnMu2[M0] = h*((5*Lambda00*M0)/2 + 3*LambdaV . MV + (M0*Tr[LambdaT])/2) + 
     h^2*((-25*Lambda00^2*M0)/8 - (15*M0*LambdaV . LambdaV)/2 - 
       (15*Lambda00*LambdaV . MV)/2 - (15*LambdaV . LambdaT . MV)/2 - 
       (5*Lambda00*M0*Tr[LambdaT])/4 + (5*M0*Tr[LambdaT]^2)/8 - (15*M0*Tr[LambdaT . LambdaT])/
        4) + h^3*((1155*Lambda00^3*M0)/32 + (1557*Lambda00*M0*LambdaV . LambdaV)/8 + 
       (1659*Lambda00^2*LambdaV . MV)/16 + (513*LambdaV . LambdaV*LambdaV . MV)/4 + 
       189*M0*LambdaV . LambdaT . LambdaV + (351*Lambda00*LambdaV . LambdaT . MV)/2 + 
       (441*LambdaV . LambdaT . LambdaT . MV)/4 + (693*Lambda00^2*M0*Tr[LambdaT])/32 + 
       (9*M0*LambdaV . LambdaV*Tr[LambdaT])/8 + (51*Lambda00*LambdaV . MV*Tr[LambdaT])/8 - 
       9*LambdaV . LambdaT . MV*Tr[LambdaT] - (171*Lambda00*M0*Tr[LambdaT]^2)/32 + 
       (39*LambdaV . MV*Tr[LambdaT]^2)/16 + (51*M0*Tr[LambdaT]^3)/32 + 
       (387*Lambda00*M0*Tr[LambdaT . LambdaT])/8 - (9*LambdaV . MV*Tr[LambdaT . LambdaT])/2 - 
       (117*M0*Tr[LambdaT]*Tr[LambdaT . LambdaT])/8 + (81*M0*Tr[LambdaT . LambdaT . LambdaT])/2)
 
gammaLnMu2[MV] = h*(3*LambdaV*M0 + (Lambda00*MV)/2 + 3*LambdaT . MV - (MV*Tr[LambdaT])/2) + 
     h^2*((-15*LambdaV*Lambda00*M0)/2 - (9*Lambda00^2*MV)/8 - (15*M0*LambdaT . LambdaV)/2 - 
       6*Lambda00*LambdaT . MV + (3*MV*LambdaV . LambdaV)/2 - 9*LambdaV*LambdaV . MV - 
       3*LambdaT . LambdaT . MV + (3*Lambda00*MV*Tr[LambdaT])/4 - (3*MV*Tr[LambdaT]^2)/8 + 
       (9*MV*Tr[LambdaT . LambdaT])/4) + h^3*((1683*LambdaV*Lambda00^2*M0)/16 + 
       (199*Lambda00^3*MV)/32 + (639*Lambda00*M0*LambdaT . LambdaV)/4 + 
       (981*Lambda00^2*LambdaT . MV)/16 + (513*LambdaV*M0*LambdaV . LambdaV)/4 + 
       (27*Lambda00*MV*LambdaV . LambdaV)/8 + (147*LambdaT . MV*LambdaV . LambdaV)/4 + 
       (747*LambdaV*Lambda00*LambdaV . MV)/4 + 96*LambdaT . LambdaV*LambdaV . MV + 
       108*M0*LambdaT . LambdaT . LambdaV + 81*Lambda00*LambdaT . LambdaT . MV - 
       (51*MV*LambdaV . LambdaT . LambdaV)/4 + (303*LambdaV*LambdaV . LambdaT . MV)/4 + 
       (81*LambdaV*Lambda00*M0*Tr[LambdaT])/8 - (273*Lambda00^2*MV*Tr[LambdaT])/32 - 
       (45*M0*LambdaT . LambdaV*Tr[LambdaT])/4 - (63*Lambda00*LambdaT . MV*Tr[LambdaT])/8 - 
       (33*MV*LambdaV . LambdaV*Tr[LambdaT])/8 + 3*LambdaV*LambdaV . MV*Tr[LambdaT] + 
       21*LambdaT . LambdaT . MV*Tr[LambdaT] - (9*LambdaV*M0*Tr[LambdaT]^2)/16 + 
       (21*Lambda00*MV*Tr[LambdaT]^2)/32 - (57*LambdaT . MV*Tr[LambdaT]^2)/16 + 
       (57*MV*Tr[LambdaT]^3)/32 + (27*LambdaV*M0*Tr[LambdaT . LambdaT])/2 - 
       (63*Lambda00*MV*Tr[LambdaT . LambdaT])/8 - (153*LambdaT . MV*Tr[LambdaT . LambdaT])/8 - 
       (21*MV*Tr[LambdaT]*Tr[LambdaT . LambdaT])/4 + (17*MV*Tr[LambdaT . LambdaT . LambdaT])/2);


==> anc/RG_invariants_lnMuSq.m <==
(* 

	RGE for invariants:

	II[0,1] = M0 

	II[1,1] = Lambda00 
	II[1,2] = Tr[LambdaT]
	II[1,3] = LambdaV.MV

	II[2,1] = LambdaV.LamvdaV
	II[2,2] = Tr[LambdaT.LambdaT]
	II[2,3] = LambdaV.Lambda.MV

	II[3,1] = LambdaV.LambdaT.LambdaV
	II[3,2] = Tr[LambdaT.LambdaT.LambdaT]
	II[3,3] = LambdaV.LambdaT.LambdaT.MV

	II[4,1] = LambdaV.LambdaT.LambdaT.LambdaV

	II[6,1] = [LambdaV x [LambdaT.LamvdaV x LamvdaT.LambdaT.LambdaV]] 

	
 	Lambda00, M0  - scalars,
	LambdaV,  MV  - 3d vectors,
	LambdaT       - 3 x 3 symmetric matrix

	Beta-functions are defined as:

	d/dt ( II[i,j] ) = betaLnMu2[ II[i,j ], t = ln (mu^2)

	z3 = Zeta[3]
	h  = 1/(16 Pi^2)

*)


(* I01 = M0 *)

betaLnMu2[II[0, 1]] = (h*(II[0, 1]*(5*II[1, 1] + II[1, 2]) + 6*II[1, 3]) + 
      h^2*(-15*II[1, 1]*II[1, 3] - (5*II[0, 1]*(5*II[1, 1]^2 + 
           2*II[1, 1]*II[1, 2] - II[1, 2]^2 + 6*(2*II[2, 1] + II[2, 2])))/4 - 
        15*II[2, 3]) + h^3*((3*II[1, 3]*(553*II[1, 1]^2 + 
           34*II[1, 1]*II[1, 2] + 13*II[1, 2]^2 + 684*II[2, 1] - 
           24*II[2, 2]))/8 + 9*(39*II[1, 1] - 2*II[1, 2])*II[2, 3] + 
        (3*II[0, 1]*(385*II[1, 1]^3 + 231*II[1, 1]^2*II[1, 2] + 
           17*II[1, 2]^3 + 12*II[1, 2]*(II[2, 1] - 13*II[2, 2]) + 
           II[1, 1]*(-57*II[1, 2]^2 + 2076*II[2, 1] + 516*II[2, 2]) + 
           144*(14*II[3, 1] + 3*II[3, 2])))/16 + (441*II[3, 3])/2))/2
 
(* I11 = Lambda00 *)

betaLnMu2[II[1, 1]] = (2*h*(4*II[1, 1]^2 + II[1, 1]*II[1, 2] + 6*II[2, 1] + 
        II[2, 2]) + h^2*((-57*II[1, 1]^3)/2 - 11*II[1, 1]^2*II[1, 2] + 
        II[1, 1]*((5*II[1, 2]^2)/2 - 3*(44*II[2, 1] + 9*II[2, 2])) - 
        2*(II[1, 2]*(2*II[2, 1] - II[2, 2]) + 49*II[3, 1] + 8*II[3, 2])) + 
      h^3*((389/2 + 93*z3)*II[1, 1]^4 + (3*(325 + 128*z3)*II[1, 1]^3*
          II[1, 2])/8 + (-4 + 9*z3)*II[1, 2]^4 + 897*II[2, 1]^2 + 
        504*z3*II[2, 1]^2 + (57*II[2, 1]*II[2, 2])/2 + 
        108*z3*II[2, 1]*II[2, 2] - (263*II[2, 2]^2)/4 - 
        (II[1, 2]^2*((-46 + 96*z3)*II[2, 1] + (-157 + 384*z3)*II[2, 2]))/8 + 
        II[1, 1]^2*(-((25 + 18*z3)*II[1, 2]^2) + (9*(799 + 384*z3)*II[2, 1])/
           4 + ((2729 + 1440*z3)*II[2, 2])/8) + 
        II[1, 2]*((76 - 24*z3)*II[3, 1] + 8*(5 + 9*z3)*II[3, 2]) + 
        (II[1, 1]*(51*II[1, 2]^3 + 2*II[1, 2]*(8*(83 + 24*z3)*II[2, 1] - 
             3*(93 + 32*z3)*II[2, 2]) + 16*((1195 + 624*z3)*II[3, 1] + 
             (169 + 96*z3)*II[3, 2])))/8 + 918*II[4, 1] + 792*z3*II[4, 1]))/2
 
(* I12 = Tr[LambdaT] *)

betaLnMu2[II[1, 2]] = (h*(6*II[1, 1]*II[1, 2] - 2*II[1, 2]^2 + 12*II[2, 1] + 
        8*II[2, 2]) + h^2*((-61*II[1, 1]^2*II[1, 2])/2 - (3*II[1, 2]^3)/2 + 
        II[1, 2]*(-10*II[2, 1] + 11*II[2, 2]) + 
        II[1, 1]*(7*II[1, 2]^2 - 6*(17*II[2, 1] + 8*II[2, 2])) - 
        2*(61*II[3, 1] + 8*II[3, 2])) + 
      h^3*(((1349 + 1056*z3)*II[1, 1]^3*II[1, 2])/8 + (121*II[1, 2]^4)/8 + 
        897*II[2, 1]^2 + 504*z3*II[2, 1]^2 + 246*II[2, 1]*II[2, 2] + 
        180*z3*II[2, 1]*II[2, 2] - 83*II[2, 2]^2 - 
        (II[1, 2]^2*((139 + 48*z3)*II[2, 1] + 2*(137 + 24*z3)*II[2, 2]))/4 - 
        (II[1, 1]^2*((533 + 288*z3)*II[1, 2]^2 - 
           2*(9*(439 + 288*z3)*II[2, 1] + 2*(839 + 576*z3)*II[2, 2])))/8 + 
        II[1, 2]*((37 - 168*z3)*II[3, 1] + 6*(31 + 4*z3)*II[3, 2]) + 
        (II[1, 1]*((-49 + 96*z3)*II[1, 2]^3 + 32*II[1, 2]*
            ((76 + 48*z3)*II[2, 1] - 3*(3 + 8*z3)*II[2, 2]) + 
           8*((2333 + 1536*z3)*II[3, 1] + 16*(23 + 12*z3)*II[3, 2])))/8 + 
        1509*II[4, 1] + 648*z3*II[4, 1]))/2

(* I13 = LamvdaV.MV *)
 
betaLnMu2[II[1, 3]] = (h*((13*II[1, 1] - II[1, 2])*II[1, 3] + 
        6*II[0, 1]*II[2, 1] + 18*II[2, 3]) + 
      h^2*((II[1, 3]*(-263*II[1, 1]^2 - 14*II[1, 1]*II[1, 2] - II[1, 2]^2 - 
           372*II[2, 1] - 10*II[2, 2]))/4 + (-114*II[1, 1] + 4*II[1, 2])*
         II[2, 3] - 15*II[0, 1]*(II[1, 1]*II[2, 1] + II[3, 1]) - 
        67*II[3, 3]) + h^3*(((3*(3437 + 1728*z3)*II[1, 1]^2 - 
           2*(205 + 192*z3)*II[1, 1]*II[1, 2] - 3*(477 + 256*z3)*II[1, 2]^2 + 
           6*(4*(377 + 168*z3)*II[2, 1] + 73*II[2, 2]))*II[2, 3])/8 + 
        II[1, 3]*((8219/16 + 276*z3)*II[1, 1]^3 + 
          (3*(269 + 192*z3)*II[1, 1]^2*II[1, 2])/16 + (3143/48 + 36*z3)*
           II[1, 2]^3 - (II[1, 2]*(9*II[2, 1] + (899 + 480*z3)*II[2, 2]))/4 - 
          (II[1, 1]*((403 + 192*z3)*II[1, 2]^2 - 4*((8697 + 4032*z3)*
                II[2, 1] + 8*(101 + 60*z3)*II[2, 2])))/16 + 
          (2109*II[3, 1])/2 + 504*z3*II[3, 1] + (892*II[3, 2])/3 + 
          168*z3*II[3, 2]) + ((1417 + 768*z3)*II[1, 1] + 
          15*(29 + 16*z3)*II[1, 2])*II[3, 3] + 
        (9*II[0, 1]*(187*II[1, 1]^2*II[2, 1] - II[1, 2]^2*II[2, 1] + 
           228*II[2, 1]^2 + 24*II[2, 1]*II[2, 2] - 20*II[1, 2]*II[3, 1] + 
           2*II[1, 1]*(9*II[1, 2]*II[2, 1] + 142*II[3, 1]) + 192*II[4, 1]))/
         8))/2

(* I21 = LambdaV.LambdaV *)
 
betaLnMu2[II[2, 1]] = (24*h*(II[1, 1]*II[2, 1] + II[3, 1]) + 
      h^2*(-127*II[1, 1]^2*II[2, 1] + II[1, 2]^2*II[2, 1] + 
        8*II[1, 2]*II[3, 1] - 2*II[1, 1]*(5*II[1, 2]*II[2, 1] + 
          102*II[3, 1]) - 2*(78*II[2, 1]^2 + 7*II[2, 1]*II[2, 2] + 
          61*II[4, 1])) + (h^3*(3*(2005 + 1104*z3)*II[1, 1]^3*II[2, 1] + 
         (743 + 432*z3)*II[1, 2]^3*II[2, 1] - 9*(229 + 128*z3)*II[1, 2]^2*
          II[3, 1] + 9*II[1, 1]^2*(6*(15 + 8*z3)*II[1, 2]*II[2, 1] + 
           (1555 + 864*z3)*II[3, 1]) + 4*(279*II[2, 2]*II[3, 1] + 
           II[2, 1]*(18*(299 + 168*z3)*II[3, 1] + (841 + 504*z3)*II[3, 2])) - 
         3*II[1, 2]*((857 + 480*z3)*II[2, 1]*II[2, 2] - 12*(131 + 80*z3)*
            II[4, 1]) - 3*II[1, 1]*(2*(53 + 24*z3)*II[1, 2]^2*II[2, 1] - 
           24*(299 + 168*z3)*II[2, 1]^2 - (871 + 480*z3)*II[2, 1]*II[2, 2] + 
           2*(71 + 96*z3)*II[1, 2]*II[3, 1] - 4*(1255 + 768*z3)*II[4, 1])))/
       6)/2
 
(* I22 = Tr[LamvdaT.LambdaT] *)

betaLnMu2[II[2, 2]] = (4*h*(3*II[1, 1]*II[2, 2] - II[1, 2]*II[2, 2] + 
        6*II[3, 1] + 4*II[3, 2]) + h^2*((-16*II[1, 2]^4)/3 - 
        61*II[1, 1]^2*II[2, 2] + 29*II[1, 2]^2*II[2, 2] - 
        28*II[2, 1]*II[2, 2] + 6*II[2, 2]^2 + 
        II[1, 2]*(14*II[1, 1]*II[2, 2] + 8*II[3, 1] - (128*II[3, 2])/3) - 
        12*II[1, 1]*(17*II[3, 1] + 8*II[3, 2]) - 244*II[4, 1]) + 
      h^3*((8*(14 + 3*z3)*II[1, 2]^5)/3 + ((1349 + 1056*z3)*II[1, 1]^3*
          II[2, 2])/4 + (II[1, 2]^3*(4*(503 + 216*z3)*II[2, 1] - 
           (775 + 192*z3)*II[2, 2]))/4 + 1794*II[2, 1]*II[3, 1] + 
        1008*z3*II[2, 1]*II[3, 1] + 2025*II[2, 2]*II[3, 1] + 
        1330*II[2, 1]*II[3, 2] + 1008*z3*II[2, 1]*II[3, 2] - 
        18*II[2, 2]*II[3, 2] - (II[1, 2]^2*((9177 + 3744*z3)*II[3, 1] - 
           2*(647 + 192*z3)*II[3, 2]))/6 - 
        (II[1, 1]^2*((533 + 288*z3)*II[1, 2]*II[2, 2] - 
           2*(9*(439 + 288*z3)*II[3, 1] + 2*(839 + 576*z3)*II[3, 2])))/4 + 
        II[1, 2]*(-2*(779 + 348*z3)*II[2, 1]*II[2, 2] + 58*II[2, 2]^2 + 
          8*(343 + 174*z3)*II[4, 1]) + 
        (II[1, 1]*(64*(23 + 12*z3)*II[1, 2]^4 - 3*(2993 + 1440*z3)*II[1, 2]^2*
            II[2, 2] - 4*II[1, 2]*(3*(143 + 96*z3)*II[3, 1] - 
             2*(1313 + 768*z3)*II[3, 2]) + 12*((751 + 480*z3)*II[2, 1]*
              II[2, 2] + 402*II[2, 2]^2 + 2*(2333 + 1536*z3)*II[4, 1])))/12))/
     2

(* I23 = LambdaV.LamvdaT.MV *)
 
betaLnMu2[II[2, 3]] = 
    (h*(12*II[1, 3]*II[2, 1] + (19*II[1, 1] - 3*II[1, 2])*II[2, 3] + 
        6*II[0, 1]*II[3, 1] + 26*II[3, 3]) + 
      h^2*(((-385*II[1, 1]^2 + 14*II[1, 1]*II[1, 2] + 159*II[1, 2]^2 - 
           600*II[2, 1] - 132*II[2, 2])*II[2, 3])/4 + 
        II[1, 3]*((-83*II[1, 2]^3)/6 - 102*II[1, 1]*II[2, 1] + 
          II[1, 2]*(4*II[2, 1] + (83*II[2, 2])/2) - 79*II[3, 1] - 
          (83*II[3, 2])/3) + (-162*II[1, 1] - 79*II[1, 2])*II[3, 3] - 
        15*II[0, 1]*(II[1, 1]*II[3, 1] + II[4, 1])) + 
      h^3*(II[2, 3]*((10917/16 + 408*z3)*II[1, 1]^3 - 
          (259*II[1, 1]^2*II[1, 2])/16 + (-9259/48 - 96*z3)*II[1, 2]^3 - 
          (3*II[1, 2]*(135*II[2, 1] - 29*II[2, 2]))/4 - 
          (3*II[1, 1]*((4927 + 2560*z3)*II[1, 2]^2 - 4*((4457 + 2688*z3)*
                II[2, 1] + 6*(247 + 112*z3)*II[2, 2])))/16 + 1455*II[3, 1] + 
          504*z3*II[3, 1] + (1114*II[3, 2])/3 + 168*z3*II[3, 2]) + 
        (((13667 + 7488*z3)*II[1, 1]^2 + 6*(2241 + 1216*z3)*II[1, 1]*
            II[1, 2] + 3*(871 + 448*z3)*II[1, 2]^2 + 14100*II[2, 1] + 
           8064*z3*II[2, 1] - 226*II[2, 2])*II[3, 3])/8 + 
        (9*II[0, 1]*(32*II[1, 2]^3*II[2, 1] + 187*II[1, 1]^2*II[3, 1] - 
           97*II[1, 2]^2*II[3, 1] + 228*II[2, 1]*II[3, 1] + 
           120*II[2, 2]*II[3, 1] + 64*II[2, 1]*II[3, 2] + 
           284*II[1, 1]*II[4, 1] + 2*II[1, 2]*(-48*II[2, 1]*II[2, 2] + 
             9*II[1, 1]*II[3, 1] + 86*II[4, 1])))/8 + 
        II[1, 3]*((547/6 + 44*z3)*II[1, 2]^4 + (9*(439 + 288*z3)*II[1, 1]^2*
            II[2, 1])/4 + (II[1, 2]^2*((-41 + 48*z3)*II[2, 1] - 
             2*(547 + 264*z3)*II[2, 2]))/4 + 
          (II[1, 2]*(3*(-125 + 48*z3)*II[3, 1] + 2*(547 + 264*z3)*II[3, 2]))/
           6 + (II[1, 1]*(5*(119 + 64*z3)*II[1, 2]^3 - II[1, 2]*
              ((143 + 96*z3)*II[2, 1] + 15*(119 + 64*z3)*II[2, 2]) + 
             2*(4*(385 + 192*z3)*II[3, 1] + 5*(119 + 64*z3)*II[3, 2])))/2 + 
          3*((299 + 168*z3)*II[2, 1]^2 - 4*(-7 + 9*z3)*II[2, 1]*II[2, 2] + 
            (271 + 72*z3)*II[4, 1]))))/2

(* I31 = LambdaV.LambdaT.LamvdaV *)
 
betaLnMu2[II[3, 1]] = (h*(12*II[2, 1]^2 + 30*II[1, 1]*II[3, 1] - 
        2*II[1, 2]*II[3, 1] + 32*II[4, 1]) + 
      h^2*(-23*II[1, 2]^3*II[2, 1] - (315*II[1, 1]^2*II[3, 1])/2 + 
        (137*II[1, 2]^2*II[3, 1])/2 - 2*(36*II[2, 2]*II[3, 1] + 
          II[2, 1]*(146*II[3, 1] + 23*II[3, 2])) + 
        II[1, 2]*(4*II[2, 1]^2 + 69*II[2, 1]*II[2, 2] - 3*II[1, 1]*II[3, 1] - 
          130*II[4, 1]) - 6*II[1, 1]*(17*II[2, 1]^2 + 42*II[4, 1])) + 
      h^3*(((449 + 252*z3)*II[1, 2]^4*II[2, 1])/3 + 897*II[2, 1]^3 + 
        504*z3*II[2, 1]^3 + 84*II[2, 1]^2*II[2, 2] - 108*z3*II[2, 1]^2*
         II[2, 2] + (9*(1041 + 608*z3)*II[1, 1]^3*II[3, 1])/8 - 
        ((7441 + 4320*z3)*II[1, 2]^3*II[3, 1])/24 + 2217*II[3, 1]^2 + 
        1008*z3*II[3, 1]^2 + (1904*II[3, 1]*II[3, 2])/3 + 
        336*z3*II[3, 1]*II[3, 2] + (II[1, 2]*(-39*II[2, 2]*II[3, 1] + 
           II[2, 1]*(3*(-323 + 48*z3)*II[3, 1] + 4*(449 + 252*z3)*II[3, 2])))/
         6 + 3216*II[2, 1]*II[4, 1] + 1728*z3*II[2, 1]*II[4, 1] + 
        103*II[2, 2]*II[4, 1] + (II[1, 1]^2*(18*(439 + 288*z3)*II[2, 1]^2 + 
           (547 + 288*z3)*II[1, 2]*II[3, 1] + 128*(172 + 99*z3)*II[4, 1]))/
         8 + (II[1, 2]^2*((-41 + 48*z3)*II[2, 1]^2 - 4*(449 + 252*z3)*
            II[2, 1]*II[2, 2] + 12*(171 + 104*z3)*II[4, 1]))/4 + 
        (II[1, 1]*(8*(1439 + 864*z3)*II[1, 2]^3*II[2, 1] - 
           9*(3995 + 2336*z3)*II[1, 2]^2*II[3, 1] + 
           4*(9*(1261 + 672*z3)*II[2, 2]*II[3, 1] + II[2, 1]*
              (3*(12593 + 7584*z3)*II[3, 1] + 4*(1439 + 864*z3)*II[3, 2])) - 
           12*II[1, 2]*((143 + 96*z3)*II[2, 1]^2 + 2*(1439 + 864*z3)*II[2, 1]*
              II[2, 2] - 204*(27 + 16*z3)*II[4, 1])))/24))/2
 
(* I32 = Tr[LambdaT.LambdaT.LambdaT] *)

betaLnMu2[II[3, 2]] = (2*h*(2*II[1, 2]^4 - 12*II[1, 2]^2*II[2, 2] + 
        6*II[2, 2]^2 + 9*II[1, 1]*II[3, 2] + 13*II[1, 2]*II[3, 2] + 
        18*II[4, 1]) + h^2*(-8*II[1, 2]^5 + II[1, 2]^3*(-61*II[2, 1] + 
          40*II[2, 2]) - 183*II[2, 2]*II[3, 1] + II[1, 2]^2*
         (183*II[3, 1] - (89*II[3, 2])/2) - (183*II[1, 1]^2*II[3, 2])/2 - 
        164*II[2, 1]*II[3, 2] - 7*II[2, 2]*II[3, 2] + 
        3*II[1, 2]*(61*II[2, 1]*II[2, 2] - 118*II[4, 1]) - 
        3*II[1, 1]*(8*II[1, 2]^4 - 48*II[1, 2]^2*II[2, 2] + 24*II[2, 2]^2 + 
          57*II[1, 2]*II[3, 2] + 102*II[4, 1])) + 
      (h^3*(6*(47 + 16*z3)*II[1, 2]^6 + 8*II[1, 2]^4*
          ((767 + 492*z3)*II[2, 1] - (197 + 60*z3)*II[2, 2]) + 
         3*(1349 + 1056*z3)*II[1, 1]^3*II[3, 2] - 3*II[1, 2]^3*
          (4*(869 + 480*z3)*II[3, 1] - 5*(85 + 32*z3)*II[3, 2]) + 
         4*II[1, 2]*((3893 + 3552*z3)*II[2, 1]*II[3, 2] + 
           II[2, 2]*(3*(-137 + 48*z3)*II[3, 1] + 2*(-133 + 24*z3)*
              II[3, 2])) - 6*II[1, 2]^2*(848*(4 + 3*z3)*II[2, 1]*II[2, 2] - 
           249*II[2, 2]^2 - (2429 + 1536*z3)*II[4, 1]) + 
         12*(-83*II[2, 2]^3 + 2*II[3, 2]*(677*II[3, 1] + 74*II[3, 2]) + 
           3*(559 + 144*z3)*II[2, 2]*II[4, 1] + 6*II[2, 1]*
            (3*(9 + 16*z3)*II[2, 2]^2 + (299 + 168*z3)*II[4, 1])) + 
         II[1, 1]^2*(2*(839 + 576*z3)*II[1, 2]^4 - 12*(839 + 576*z3)*
            II[1, 2]^2*II[2, 2] + (11825 + 8352*z3)*II[1, 2]*II[3, 2] + 
           6*((839 + 576*z3)*II[2, 2]^2 + 9*(439 + 288*z3)*II[4, 1])) + 
         II[1, 1]*(12*(105 + 64*z3)*II[1, 2]^5 + 4*II[1, 2]^3*
            ((2333 + 1536*z3)*II[2, 1] - 2*(761 + 480*z3)*II[2, 2]) - 
           3*II[1, 2]^2*((9332 + 6144*z3)*II[3, 1] - (1839 + 1376*z3)*
              II[3, 2]) + 4*((6919 + 4512*z3)*II[2, 1]*II[3, 2] + 
             II[2, 2]*((6999 + 4608*z3)*II[3, 1] + 2*(971 + 192*z3)*
                II[3, 2])) - 12*II[1, 2]*((2333 + 1536*z3)*II[2, 1]*
              II[2, 2] + 53*II[2, 2]^2 - (4523 + 2976*z3)*II[4, 1]))))/8)/2
 
(* I33 = LambdaV.LambdaT.LambdaT.MV *)

betaLnMu2[II[3, 3]] = 
    (h*((-17*II[1, 2]^2 + 12*II[2, 1] + 17*II[2, 2])*II[2, 3] + 
        (II[1, 3]*(17*II[1, 2]^3 - 51*II[1, 2]*II[2, 2] + 36*II[3, 1] + 
           34*II[3, 2]))/3 + (25*II[1, 1] + 29*II[1, 2])*II[3, 3] + 
        6*II[0, 1]*II[4, 1]) + 
      h^2*(II[2, 3]*(31*II[1, 2]^3 + 3*II[1, 1]*(35*II[1, 2]^2 - 
            34*II[2, 1] - 35*II[2, 2]) + 2*II[1, 2]*(2*II[2, 1] + II[2, 2]) - 
          122*II[3, 1] - 33*II[3, 2]) + 
        ((-507*II[1, 1]^2 - 798*II[1, 1]*II[1, 2] - 195*II[1, 2]^2 - 
           8*(82*II[2, 1] + 15*II[2, 2]))*II[3, 3])/4 + 
        II[1, 3]*((-95*II[1, 2]^4)/6 + (95*II[1, 2]^2*II[2, 2])/2 + 
          II[1, 2]*(4*II[3, 1] - (95*II[3, 2])/3) - 
          II[1, 1]*(35*II[1, 2]^3 - 105*II[1, 2]*II[2, 2] + 102*II[3, 1] + 
            70*II[3, 2]) - 79*II[4, 1]) - 
        (5*II[0, 1]*(II[1, 2]^3*II[2, 1] - 3*II[1, 2]^2*II[3, 1] + 
           3*II[2, 2]*II[3, 1] + 2*II[2, 1]*II[3, 2] + 6*II[1, 1]*II[4, 1] + 
           II[1, 2]*(-3*II[2, 1]*II[2, 2] + 6*II[4, 1])))/2) + 
      h^3*(((13615/16 + 540*z3)*II[1, 1]^3 + (3*(10907 + 6336*z3)*II[1, 1]^2*
            II[1, 2])/16 + (7841/48 + 84*z3)*II[1, 2]^3 + 
          (II[1, 2]*((7195 + 5088*z3)*II[2, 1] - 242*II[2, 2]))/4 + 
          (II[1, 1]*(3*(4703 + 2880*z3)*II[1, 2]^2 + 4*((14873 + 9024*z3)*
                II[2, 1] + 42*(125 + 48*z3)*II[2, 2])))/16 + 
          (4197*II[3, 1])/2 + 504*z3*II[3, 1] + (1336*II[3, 2])/3 + 
          168*z3*II[3, 2])*II[3, 3] + II[2, 3]*
         ((-4259/48 - 48*z3)*II[1, 2]^4 + 897*II[2, 1]^2 + 
          504*z3*II[2, 1]^2 + (4185*II[2, 1]*II[2, 2])/4 + 
          540*z3*II[2, 1]*II[2, 2] - (445*II[2, 2]^2)/8 - 
          (II[1, 2]^2*(8*(1945 + 1272*z3)*II[2, 1] + (1205 + 768*z3)*
              II[2, 2]))/16 - (II[1, 1]^2*((17023 + 9792*z3)*II[1, 2]^2 - 
             36*(439 + 288*z3)*II[2, 1] - (17023 + 9792*z3)*II[2, 2]))/16 + 
          (II[1, 2]*(3*(-137 + 48*z3)*II[3, 1] + (659 + 288*z3)*II[3, 2]))/
           3 - (II[1, 1]*((15337 + 8640*z3)*II[1, 2]^3 + 3*II[1, 2]*
              (4*(143 + 96*z3)*II[2, 1] + (629 + 192*z3)*II[2, 2]) - 
             8*((6999 + 4608*z3)*II[3, 1] + (2153 + 1152*z3)*II[3, 2])))/24 + 
          (2079*II[4, 1])/2 + 432*z3*II[4, 1]) + 
        II[1, 3]*((1059/16 + 32*z3)*II[1, 2]^5 + II[1, 2]^3*
           ((1825/4 + 252*z3)*II[2, 1] - ((10421 + 4608*z3)*II[2, 2])/48) + 
          897*II[2, 1]*II[3, 1] + 504*z3*II[2, 1]*II[3, 1] + 
          (981*II[2, 2]*II[3, 1])/2 + (1825*II[2, 1]*II[3, 2])/2 + 
          504*z3*II[2, 1]*II[3, 2] - (445*II[2, 2]*II[3, 2])/12 - 
          (II[1, 2]^2*((3334 + 768*z3)*II[3, 1] - (1059 + 512*z3)*II[3, 2]))/
           8 + (II[1, 1]^2*((17023 + 9792*z3)*II[1, 2]^3 - 
             3*(17023 + 9792*z3)*II[1, 2]*II[2, 2] + 108*(439 + 288*z3)*
              II[3, 1] + 2*(17023 + 9792*z3)*II[3, 2]))/48 + 
          (II[1, 1]*((2661 + 1472*z3)*II[1, 2]^4 - 3*(2661 + 1472*z3)*
              II[1, 2]^2*II[2, 2] + II[1, 2]*(-4*(143 + 96*z3)*II[3, 1] + 2*
                (2661 + 1472*z3)*II[3, 2]) + 32*(385 + 192*z3)*II[4, 1]))/8 - 
          (II[1, 2]*(6*(1825 + 1008*z3)*II[2, 1]*II[2, 2] - 445*II[2, 2]^2 - 
             4*(1501 + 480*z3)*II[4, 1]))/8) + 
        (3*II[0, 1]*(86*II[1, 2]^4*II[2, 1] - 162*II[1, 2]^3*II[3, 1] + 
           II[1, 2]*(-30*II[2, 2]*II[3, 1] + 172*II[2, 1]*II[3, 2]) - 
           3*II[1, 2]^2*(86*II[2, 1]*II[2, 2] - 75*II[4, 1]) + 
           561*II[1, 1]^2*II[4, 1] + 12*(16*II[3, 1]*II[3, 2] + 
             57*II[2, 1]*II[4, 1] + 30*II[2, 2]*II[4, 1]) + 
           2*II[1, 1]*(71*II[1, 2]^3*II[2, 1] - 213*II[1, 2]^2*II[3, 1] + 
             71*(3*II[2, 2]*II[3, 1] + 2*II[2, 1]*II[3, 2]) + 
             II[1, 2]*(-213*II[2, 1]*II[2, 2] + 453*II[4, 1]))))/8))/2
 
(* I41 = LambdaV.LambdaT.LambdaT.lambdaV *)

betaLnMu2[II[4, 1]] = 
    ((4*h*(5*II[1, 2]^3*II[2, 1] - 15*II[1, 2]^2*II[3, 1] + 
         2*II[2, 1]*(9*II[3, 1] + 5*II[3, 2]) - 3*II[1, 2]*
          (5*II[2, 1]*II[2, 2] - 9*II[4, 1]) + 3*(5*II[2, 2]*II[3, 1] + 
           9*II[1, 1]*II[4, 1])))/3 + h^2*((-73*II[1, 2]^4*II[2, 1])/3 + 
        (142*II[1, 2]^3*II[3, 1])/3 - 122*II[3, 1]^2 + 
        II[1, 2]*(4*II[2, 2]*II[3, 1] + II[2, 1]*(8*II[3, 1] - 
            (146*II[3, 2])/3)) - (154*II[3, 1]*II[3, 2])/3 + 
        II[1, 2]^2*(73*II[2, 1]*II[2, 2] - 71*II[4, 1]) - 
        188*II[1, 1]^2*II[4, 1] - 306*II[2, 1]*II[4, 1] - 
        69*II[2, 2]*II[4, 1] - 2*II[1, 1]*(25*II[1, 2]^3*II[2, 1] - 
          75*II[1, 2]^2*II[3, 1] + 75*II[2, 2]*II[3, 1] + 
          2*II[2, 1]*(51*II[3, 1] + 25*II[3, 2]) + 
          II[1, 2]*(-75*II[2, 1]*II[2, 2] + 148*II[4, 1]))) + 
      (h^3*(3*(389 + 224*z3)*II[1, 2]^5*II[2, 1] - (1481 + 960*z3)*II[1, 2]^4*
          II[3, 1] - 3*II[1, 2]^2*((893 + 384*z3)*II[2, 2]*II[3, 1] + 
           II[2, 1]*((6838 + 3936*z3)*II[3, 1] - 2*(389 + 224*z3)*
              II[3, 2])) + 3*(5359 + 3264*z3)*II[1, 1]^3*II[4, 1] + 
         II[1, 2]^3*(12*(563 + 336*z3)*II[2, 1]^2 - (3461 + 2016*z3)*II[2, 1]*
            II[2, 2] + (2791 + 1728*z3)*II[4, 1]) + 
         2*II[1, 2]*(-18*(563 + 336*z3)*II[2, 1]^2*II[2, 2] + 
           6*(-137 + 48*z3)*II[3, 1]^2 + 4*(505 + 264*z3)*II[3, 1]*II[3, 2] + 
           255*II[2, 2]*II[4, 1] + 12*II[2, 1]*(-5*II[2, 2]^2 + 
             84*(19 + 12*z3)*II[4, 1])) + 3*II[1, 1]*
          (2*(1023 + 608*z3)*II[1, 2]^4*II[2, 1] - 2*(1987 + 1184*z3)*
            II[1, 2]^3*II[3, 1] + (9332 + 6144*z3)*II[3, 1]^2 + 
           8*(541 + 320*z3)*II[3, 1]*II[3, 2] - 2*II[1, 2]*
            (3*(59 + 32*z3)*II[2, 2]*II[3, 1] + 2*II[2, 1]*((143 + 96*z3)*
                II[3, 1] - (1023 + 608*z3)*II[3, 2])) + 
           6*(32*(139 + 84*z3)*II[2, 1] + 3*(465 + 224*z3)*II[2, 2])*
            II[4, 1] + II[1, 2]^2*(-6*(1023 + 608*z3)*II[2, 1]*II[2, 2] + 
             3*(1841 + 1152*z3)*II[4, 1])) + II[1, 1]^2*
          ((6343 + 3744*z3)*II[1, 2]^3*II[2, 1] - 3*(6343 + 3744*z3)*
            II[1, 2]^2*II[3, 1] + 3*(6343 + 3744*z3)*II[2, 2]*II[3, 1] + 
           2*II[2, 1]*(27*(439 + 288*z3)*II[3, 1] + (6343 + 3744*z3)*
              II[3, 2]) - 3*II[1, 2]*((6343 + 3744*z3)*II[2, 1]*II[2, 2] - 
             3*(4231 + 2496*z3)*II[4, 1])) + 
         4*(II[2, 1]*II[2, 2]*(9*(619 + 264*z3)*II[3, 1] + 20*II[3, 2]) + 
           6*II[2, 1]^2*((897 + 504*z3)*II[3, 1] + (563 + 336*z3)*II[3, 2]) + 
           2*(15*II[2, 2]^2*II[3, 1] + (90*(65 + 24*z3)*II[3, 1] + 
               (1063 + 504*z3)*II[3, 2])*II[4, 1]))))/12)/2
 
(* I61 = [LambdaV x [LambdaT.LamvdaV x LamvdaT.LambdaT.LambdaV]] *)

betaLnMu2[II[6, 1]] = (2*h*(27*II[1, 1] + 11*II[1, 2])*II[6, 1] - 
      h^2*(282*II[1, 1]^2 + 192*II[1, 1]*II[1, 2] + 7*II[1, 2]^2 + 
        398*II[2, 1] + 73*II[2, 2])*II[6, 1] + 
      (h^3*(3*(5359 + 3264*z3)*II[1, 1]^3 + (16063 + 9792*z3)*II[1, 1]^2*
          II[1, 2] + (259 + 192*z3)*II[1, 2]^3 + 2*II[1, 2]*
          ((6562 + 5088*z3)*II[2, 1] - (943 + 480*z3)*II[2, 2]) + 
         II[1, 1]*((-443 + 384*z3)*II[1, 2]^2 + (70732 + 42240*z3)*II[2, 1] + 
           2*(10045 + 4512*z3)*II[2, 2]) + 8*(3*(1447 + 504*z3)*II[3, 1] + 
           (1063 + 504*z3)*II[3, 2]))*II[6, 1])/8)/2
 
MakeBoxes[II[x_, y_], FormatType_] ^:= Format[Subscript[II, x, y], FormatType]
 
Format[II[x_, y_]] := Subscript[II, x, y]


==> anc/RG_lambda_mm_lnMuSq.m <==
(* 

	Notation:

	l1, ..., l7      - self-couplings of general 2HDM
	mm11, mm22, mm12 - mass parameters (squared) of the general 2HDM

	z3 = Zeta[3]
	h  = 1/(16 Pi^2)

	d/dt lambda_i = betaLnMu2[lambda_i], t = ln(mu^2)	
	      d/dt mm = gammaLnMu2[mm]      

*)

betaLnMu2[l1] = h*(6*l1^2 + 2*l3^2 + 2*l3*l4 + l4^2 + l5*Conjugate[l5] + 
       12*l6*Conjugate[l6]) + (h^2*(-78*l1^3 - 20*l1*l3^2 - 16*l3^3 - 
        20*l1*l3*l4 - 24*l3^2*l4 - 12*l1*l4^2 - 32*l3*l4^2 - 12*l4^3 - 
        (14*l1*l5 + 40*l3*l5 + 44*l4*l5 + 71*l6^2 + 17*l6*l7 + 10*l7^2)*
         Conjugate[l5] - 71*l5*Conjugate[l6]^2 + 3*l2*l6*Conjugate[l7] - 
        33*l3*l6*Conjugate[l7] - 25*l4*l6*Conjugate[l7] + 
        6*l1*l7*Conjugate[l7] - 36*l3*l7*Conjugate[l7] - 
        28*l4*l7*Conjugate[l7] - 10*l5*Conjugate[l7]^2 - 
        Conjugate[l6]*(312*l1*l6 + 126*l3*l6 + 134*l4*l6 - 3*l2*l7 + 
          33*l3*l7 + 25*l4*l7 + 17*l5*Conjugate[l7])))/2 + 
     (h^3*(1794*l1^4 + 204*l1^2*l3^2 - 156*l1*l2*l3^2 + 18*l2^2*l3^2 + 
        856*l1*l3^3 + 384*l2*l3^3 + 12*l3^4 + 204*l1^2*l3*l4 - 
        156*l1*l2*l3*l4 + 18*l2^2*l3*l4 + 1284*l1*l3^2*l4 + 576*l2*l3^2*l4 + 
        24*l3^3*l4 + 144*l1^2*l4^2 - 62*l1*l2*l4^2 + l2^2*l4^2 + 
        1544*l1*l3*l4^2 + 512*l2*l3*l4^2 + 190*l3^2*l4^2 + 558*l1*l4^3 + 
        160*l2*l4^3 + 178*l3*l4^3 - 10*l4^4 + 1008*l1^4*z3 + 384*l1*l3^3*z3 + 
        96*l3^4*z3 + 576*l1*l3^2*l4*z3 + 192*l3^3*l4*z3 + 768*l1*l3*l4^2*z3 + 
        384*l3^2*l4^2*z3 + 288*l1*l4^3*z3 + 288*l3*l4^3*z3 + 48*l4^4*z3 - 
        263*l5^2*Conjugate[l5]^2 + (309*l2*l5 + 2396*l3*l5 + 2012*l4*l5 + 
          4056*l6^2 + 4092*l6*l7 + 249*l7^2 + 1536*l3*l5*z3 + 1488*l4*l5*z3 + 
          3024*l6^2*z3 + 2016*l6*l7*z3 + 7*l1*l5*(511 + 288*z3))*
         Conjugate[l6]^2 - 162*l1*l2*l6*Conjugate[l7] - 
        18*l2^2*l6*Conjugate[l7] + 711*l1*l3*l6*Conjugate[l7] + 
        333*l2*l3*l6*Conjugate[l7] + 1920*l3^2*l6*Conjugate[l7] + 
        580*l1*l4*l6*Conjugate[l7] + 344*l2*l4*l6*Conjugate[l7] + 
        2526*l3*l4*l6*Conjugate[l7] + 1387*l4^2*l6*Conjugate[l7] - 
        162*l1^2*l7*Conjugate[l7] - 36*l1*l2*l7*Conjugate[l7] + 
        1044*l1*l3*l7*Conjugate[l7] + 1008*l2*l3*l7*Conjugate[l7] + 
        414*l3^2*l7*Conjugate[l7] + 912*l1*l4*l7*Conjugate[l7] + 
        704*l2*l4*l7*Conjugate[l7] + 1086*l3*l4*l7*Conjugate[l7] + 
        343*l4^2*l7*Conjugate[l7] + 864*l3^2*l6*z3*Conjugate[l7] + 
        1344*l3*l4*l6*z3*Conjugate[l7] + 816*l4^2*l6*z3*Conjugate[l7] + 
        864*l3^2*l7*z3*Conjugate[l7] + 1344*l3*l4*l7*z3*Conjugate[l7] + 
        816*l4^2*l7*z3*Conjugate[l7] + 390*l1*l5*Conjugate[l7]^2 + 
        200*l2*l5*Conjugate[l7]^2 + 672*l3*l5*Conjugate[l7]^2 + 
        440*l4*l5*Conjugate[l7]^2 + 249*l6^2*Conjugate[l7]^2 + 
        1212*l6*l7*Conjugate[l7]^2 - 312*l7^2*Conjugate[l7]^2 + 
        480*l3*l5*z3*Conjugate[l7]^2 + 528*l4*l5*z3*Conjugate[l7]^2 + 
        1008*l7^2*z3*Conjugate[l7]^2 + Conjugate[l5]*(186*l1^2*l5 - 
          46*l1*l2*l5 - 7*l2^2*l5 + 1804*l1*l3*l5 + 448*l2*l3*l5 + 
          344*l3^2*l5 + 2066*l1*l4*l5 + 416*l2*l4*l5 + 1016*l3*l4*l5 + 
          111*l4^2*l5 + 3577*l1*l6^2 + 309*l2*l6^2 + 2396*l3*l6^2 + 
          2012*l4*l6^2 + 449*l1*l6*l7 + 355*l2*l6*l7 + 1212*l3*l6*l7 + 
          1524*l4*l6*l7 + 390*l1*l7^2 + 200*l2*l7^2 + 672*l3*l7^2 + 
          440*l4*l7^2 + 960*l1*l3*l5*z3 + 480*l3^2*l5*z3 + 1056*l1*l4*l5*z3 + 
          1056*l3*l4*l5*z3 + 480*l4^2*l5*z3 + 2016*l1*l6^2*z3 + 
          1536*l3*l6^2*z3 + 1488*l4*l6^2*z3 + 960*l3*l6*l7*z3 + 
          1056*l4*l6*l7*z3 + 480*l3*l7^2*z3 + 528*l4*l7^2*z3 + 
          l5*(l6*(655 + 1008*z3) + l7*(1667 + 1008*z3))*Conjugate[l6] + 
          l5*(1667*l6 - 89*l7 + 1008*l6*z3 + 1008*l7*z3)*Conjugate[l7]) + 
        Conjugate[l6]*(-162*l2^2*l6 + 1278*l2*l3*l6 + 1458*l3^2*l6 + 
          948*l2*l4*l6 + 3854*l3*l4*l6 + 1483*l4^2*l6 - 18*l2^2*l7 + 
          333*l2*l3*l7 + 1920*l3^2*l7 + 344*l2*l4*l7 + 2526*l3*l4*l7 + 
          1387*l4^2*l7 + 1152*l3^2*l6*z3 + 2688*l3*l4*l6*z3 + 
          1200*l4^2*l6*z3 + 864*l3^2*l7*z3 + 1344*l3*l4*l7*z3 + 
          816*l4^2*l7*z3 + 36*l1^2*l6*(299 + 168*z3) + 
          l1*(-162*l2*l7 + l4*(7372*l6 + 580*l7 + 4032*l6*z3) + 
            l3*(711*l7 + 6*l6*(1265 + 672*z3))) + 
          (449*l1*l5 + 355*l2*l5 + 6*(682*l6^2 - 83*l6*l7 + 202*l7^2 + 
              336*l6^2*z3 + 2*l3*l5*(101 + 80*z3) + 2*l4*l5*(127 + 88*z3)))*
           Conjugate[l7])))/4
 
betaLnMu2[l2] = h*(6*l2^2 + 2*l3^2 + 2*l3*l4 + l4^2 + l5*Conjugate[l5] + 
       12*l7*Conjugate[l7]) + (h^2*(-78*l2^3 - 20*l2*l3^2 - 16*l3^3 - 
        20*l2*l3*l4 - 24*l3^2*l4 - 12*l2*l4^2 - 32*l3*l4^2 - 12*l4^3 - 
        (14*l2*l5 + 40*l3*l5 + 44*l4*l5 + 10*l6^2 + 17*l6*l7 + 71*l7^2)*
         Conjugate[l5] - 10*l5*Conjugate[l6]^2 + 3*l1*l6*Conjugate[l7] - 
        33*l3*l6*Conjugate[l7] - 25*l4*l6*Conjugate[l7] - 
        312*l2*l7*Conjugate[l7] - 126*l3*l7*Conjugate[l7] - 
        134*l4*l7*Conjugate[l7] - 71*l5*Conjugate[l7]^2 + 
        Conjugate[l6]*(6*l2*l6 - 36*l3*l6 - 28*l4*l6 + 3*l1*l7 - 33*l3*l7 - 
          25*l4*l7 - 17*l5*Conjugate[l7])))/2 + 
     (h^3*(1794*l2^4 + 18*l1^2*l3^2 - 156*l1*l2*l3^2 + 204*l2^2*l3^2 + 
        384*l1*l3^3 + 856*l2*l3^3 + 12*l3^4 + 18*l1^2*l3*l4 - 
        156*l1*l2*l3*l4 + 204*l2^2*l3*l4 + 576*l1*l3^2*l4 + 1284*l2*l3^2*l4 + 
        24*l3^3*l4 + l1^2*l4^2 - 62*l1*l2*l4^2 + 144*l2^2*l4^2 + 
        512*l1*l3*l4^2 + 1544*l2*l3*l4^2 + 190*l3^2*l4^2 + 160*l1*l4^3 + 
        558*l2*l4^3 + 178*l3*l4^3 - 10*l4^4 + 1008*l2^4*z3 + 384*l2*l3^3*z3 + 
        96*l3^4*z3 + 576*l2*l3^2*l4*z3 + 192*l3^3*l4*z3 + 768*l2*l3*l4^2*z3 + 
        384*l3^2*l4^2*z3 + 288*l2*l4^3*z3 + 288*l3*l4^3*z3 + 48*l4^4*z3 - 
        263*l5^2*Conjugate[l5]^2 + (200*l1*l5 + 390*l2*l5 + 672*l3*l5 + 
          440*l4*l5 - 312*l6^2 + 1212*l6*l7 + 249*l7^2 + 480*l3*l5*z3 + 
          528*l4*l5*z3 + 1008*l6^2*z3)*Conjugate[l6]^2 - 
        18*l1^2*l6*Conjugate[l7] - 162*l1*l2*l6*Conjugate[l7] + 
        333*l1*l3*l6*Conjugate[l7] + 711*l2*l3*l6*Conjugate[l7] + 
        1920*l3^2*l6*Conjugate[l7] + 344*l1*l4*l6*Conjugate[l7] + 
        580*l2*l4*l6*Conjugate[l7] + 2526*l3*l4*l6*Conjugate[l7] + 
        1387*l4^2*l6*Conjugate[l7] - 162*l1^2*l7*Conjugate[l7] + 
        10764*l2^2*l7*Conjugate[l7] + 1278*l1*l3*l7*Conjugate[l7] + 
        7590*l2*l3*l7*Conjugate[l7] + 1458*l3^2*l7*Conjugate[l7] + 
        948*l1*l4*l7*Conjugate[l7] + 7372*l2*l4*l7*Conjugate[l7] + 
        3854*l3*l4*l7*Conjugate[l7] + 1483*l4^2*l7*Conjugate[l7] + 
        864*l3^2*l6*z3*Conjugate[l7] + 1344*l3*l4*l6*z3*Conjugate[l7] + 
        816*l4^2*l6*z3*Conjugate[l7] + 6048*l2^2*l7*z3*Conjugate[l7] + 
        4032*l2*l3*l7*z3*Conjugate[l7] + 1152*l3^2*l7*z3*Conjugate[l7] + 
        4032*l2*l4*l7*z3*Conjugate[l7] + 2688*l3*l4*l7*z3*Conjugate[l7] + 
        1200*l4^2*l7*z3*Conjugate[l7] + 309*l1*l5*Conjugate[l7]^2 + 
        3577*l2*l5*Conjugate[l7]^2 + 2396*l3*l5*Conjugate[l7]^2 + 
        2012*l4*l5*Conjugate[l7]^2 + 249*l6^2*Conjugate[l7]^2 + 
        4092*l6*l7*Conjugate[l7]^2 + 4056*l7^2*Conjugate[l7]^2 + 
        2016*l2*l5*z3*Conjugate[l7]^2 + 1536*l3*l5*z3*Conjugate[l7]^2 + 
        1488*l4*l5*z3*Conjugate[l7]^2 + 2016*l6*l7*z3*Conjugate[l7]^2 + 
        3024*l7^2*z3*Conjugate[l7]^2 + Conjugate[l5]*(-7*l1^2*l5 - 
          46*l1*l2*l5 + 186*l2^2*l5 + 448*l1*l3*l5 + 1804*l2*l3*l5 + 
          344*l3^2*l5 + 416*l1*l4*l5 + 2066*l2*l4*l5 + 1016*l3*l4*l5 + 
          111*l4^2*l5 + 200*l1*l6^2 + 390*l2*l6^2 + 672*l3*l6^2 + 
          440*l4*l6^2 + 355*l1*l6*l7 + 449*l2*l6*l7 + 1212*l3*l6*l7 + 
          1524*l4*l6*l7 + 309*l1*l7^2 + 3577*l2*l7^2 + 2396*l3*l7^2 + 
          2012*l4*l7^2 + 960*l2*l3*l5*z3 + 480*l3^2*l5*z3 + 
          1056*l2*l4*l5*z3 + 1056*l3*l4*l5*z3 + 480*l4^2*l5*z3 + 
          480*l3*l6^2*z3 + 528*l4*l6^2*z3 + 960*l3*l6*l7*z3 + 
          1056*l4*l6*l7*z3 + 2016*l2*l7^2*z3 + 1536*l3*l7^2*z3 + 
          1488*l4*l7^2*z3 + l5*(l6*(-89 + 1008*z3) + l7*(1667 + 1008*z3))*
           Conjugate[l6] + l5*(1667*l6 + 655*l7 + 1008*l6*z3 + 1008*l7*z3)*
           Conjugate[l7]) + Conjugate[l6]*(-36*l1*l2*l6 - 162*l2^2*l6 + 
          1008*l1*l3*l6 + 1044*l2*l3*l6 + 414*l3^2*l6 + 704*l1*l4*l6 + 
          912*l2*l4*l6 + 1086*l3*l4*l6 + 343*l4^2*l6 - 18*l1^2*l7 - 
          162*l1*l2*l7 + 333*l1*l3*l7 + 711*l2*l3*l7 + 1920*l3^2*l7 + 
          344*l1*l4*l7 + 580*l2*l4*l7 + 2526*l3*l4*l7 + 1387*l4^2*l7 + 
          864*l3^2*l6*z3 + 1344*l3*l4*l6*z3 + 816*l4^2*l6*z3 + 
          864*l3^2*l7*z3 + 1344*l3*l4*l7*z3 + 816*l4^2*l7*z3 + 
          (355*l1*l5 + 449*l2*l5 + 6*(202*l6^2 - 83*l6*l7 + 682*l7^2 + 
              336*l7^2*z3 + 2*l3*l5*(101 + 80*z3) + 2*l4*l5*(127 + 88*z3)))*
           Conjugate[l7])))/4
 
betaLnMu2[l3] = h*(3*l1*l3 + 3*l2*l3 + 2*l3^2 + l1*l4 + l2*l4 + l4^2 + 
       l5*Conjugate[l5] + 2*(l6 + 2*l7)*Conjugate[l6] + 4*l6*Conjugate[l7] + 
       2*l7*Conjugate[l7]) + (h^2*(-30*l1^2*l3 - 30*l2^2*l3 - 72*l1*l3^2 - 
        72*l2*l3^2 - 24*l3^3 - 8*l1^2*l4 - 8*l2^2*l4 - 32*l1*l3*l4 - 
        32*l2*l3*l4 - 8*l3^2*l4 - 28*l1*l4^2 - 28*l2*l4^2 - 32*l3*l4^2 - 
        24*l4^3 - (36*l1*l5 + 36*l2*l5 + 36*l3*l5 + 88*l4*l5 + 65*l6^2 + 
          66*l6*l7 + 65*l7^2)*Conjugate[l5] - 65*l5*Conjugate[l6]^2 - 
        41*l1*l6*Conjugate[l7] - 41*l2*l6*Conjugate[l7] - 
        170*l3*l6*Conjugate[l7] - 82*l4*l6*Conjugate[l7] - 
        44*l1*l7*Conjugate[l7] - 118*l2*l7*Conjugate[l7] - 
        114*l3*l7*Conjugate[l7] - 130*l4*l7*Conjugate[l7] - 
        65*l5*Conjugate[l7]^2 - Conjugate[l6]*(118*l1*l6 + 44*l2*l6 + 
          114*l3*l6 + 130*l4*l6 + 41*l1*l7 + 41*l2*l7 + 170*l3*l7 + 
          82*l4*l7 + 66*l5*Conjugate[l7])))/4 + 
     (h^3*(1026*l1^3*l3 + 1026*l2^3*l3 + 522*l1^2*l3^2 + 720*l1*l2*l3^2 + 
        522*l2^2*l3^2 + 1008*l1*l3^3 + 1008*l2*l3^3 + 392*l3^4 + 
        338*l1^3*l4 + 338*l2^3*l4 + 288*l1^2*l3*l4 + 704*l1*l2*l3*l4 + 
        288*l2^2*l3*l4 + 764*l1*l3^2*l4 + 764*l2*l3^2*l4 + 416*l3^3*l4 + 
        213*l1^2*l4^2 + 520*l1*l2*l4^2 + 213*l2^2*l4^2 + 1238*l1*l3*l4^2 + 
        1238*l2*l3*l4^2 + 1236*l3^2*l4^2 + 396*l1*l4^3 + 396*l2*l4^3 + 
        1000*l3*l4^3 - 20*l4^4 + 864*l1^2*l3^2*z3 + 864*l2^2*l3^2*z3 + 
        576*l1*l3^3*z3 + 576*l2*l3^3*z3 + 96*l3^4*z3 + 384*l1^2*l3*l4*z3 + 
        384*l2^2*l3*l4*z3 + 384*l1*l3^2*l4*z3 + 384*l2*l3^2*l4*z3 + 
        336*l1^2*l4^2*z3 + 336*l2^2*l4^2*z3 + 672*l1*l3*l4^2*z3 + 
        672*l2*l3*l4^2*z3 + 288*l3^2*l4^2*z3 + 384*l1*l4^3*z3 + 
        384*l2*l4^3*z3 + 384*l3*l4^3*z3 + 96*l4^4*z3 - 
        526*l5^2*Conjugate[l5]^2 + (3*l2*l5*(355 + 144*z3) + 
          3*l1*l5*(553 + 528*z3) + 2*(1346*l6^2 + 1988*l6*l7 + 905*l7^2 + 
            1008*l6^2*z3 + 1008*l6*l7*z3 + 576*l7^2*z3 + 
            6*l3*l5*(279 + 104*z3) + 6*l4*l5*(167 + 160*z3)))*
         Conjugate[l6]^2 + 1382*l1^2*l6*Conjugate[l7] - 
        224*l1*l2*l6*Conjugate[l7] + 1382*l2^2*l6*Conjugate[l7] + 
        2866*l1*l3*l6*Conjugate[l7] + 2866*l2*l3*l6*Conjugate[l7] + 
        4008*l3^2*l6*Conjugate[l7] + 2214*l1*l4*l6*Conjugate[l7] + 
        2214*l2*l4*l6*Conjugate[l7] + 4568*l3*l4*l6*Conjugate[l7] + 
        2342*l4^2*l6*Conjugate[l7] - 224*l1^2*l7*Conjugate[l7] + 
        1400*l1*l2*l7*Conjugate[l7] + 2224*l2^2*l7*Conjugate[l7] + 
        2292*l1*l3*l7*Conjugate[l7] + 7184*l2*l3*l7*Conjugate[l7] + 
        3608*l3^2*l7*Conjugate[l7] + 2006*l1*l4*l7*Conjugate[l7] + 
        4350*l2*l4*l7*Conjugate[l7] + 6424*l3*l4*l7*Conjugate[l7] + 
        2258*l4^2*l7*Conjugate[l7] + 2112*l1*l3*l6*z3*Conjugate[l7] + 
        2112*l2*l3*l6*z3*Conjugate[l7] + 2112*l3^2*l6*z3*Conjugate[l7] + 
        1056*l1*l4*l6*z3*Conjugate[l7] + 1056*l2*l4*l6*z3*Conjugate[l7] + 
        2112*l3*l4*l6*z3*Conjugate[l7] + 1824*l4^2*l6*z3*Conjugate[l7] + 
        2016*l2^2*l7*z3*Conjugate[l7] + 2112*l1*l3*l7*z3*Conjugate[l7] + 
        1920*l2*l3*l7*z3*Conjugate[l7] + 1440*l3^2*l7*z3*Conjugate[l7] + 
        1056*l1*l4*l7*z3*Conjugate[l7] + 2976*l2*l4*l7*z3*Conjugate[l7] + 
        2496*l3*l4*l7*z3*Conjugate[l7] + 1824*l4^2*l7*z3*Conjugate[l7] + 
        1065*l1*l5*Conjugate[l7]^2 + 1659*l2*l5*Conjugate[l7]^2 + 
        3348*l3*l5*Conjugate[l7]^2 + 2004*l4*l5*Conjugate[l7]^2 + 
        1810*l6^2*Conjugate[l7]^2 + 3976*l6*l7*Conjugate[l7]^2 + 
        2692*l7^2*Conjugate[l7]^2 + 432*l1*l5*z3*Conjugate[l7]^2 + 
        1584*l2*l5*z3*Conjugate[l7]^2 + 1248*l3*l5*z3*Conjugate[l7]^2 + 
        1920*l4*l5*z3*Conjugate[l7]^2 + 1152*l6^2*z3*Conjugate[l7]^2 + 
        2016*l6*l7*z3*Conjugate[l7]^2 + 2016*l7^2*z3*Conjugate[l7]^2 + 
        Conjugate[l5]*(197*l1^2*l5 + 616*l1*l2*l5 + 197*l2^2*l5 + 
          1372*l1*l3*l5 + 1372*l2*l3*l5 + 1704*l3^2*l5 + 1810*l1*l4*l5 + 
          1810*l2*l4*l5 + 3376*l3*l4*l5 + 222*l4^2*l5 + 1659*l1*l6^2 + 
          1065*l2*l6^2 + 3348*l3*l6^2 + 2004*l4*l6^2 + 1860*l1*l6*l7 + 
          1860*l2*l6*l7 + 3256*l3*l6*l7 + 3944*l4*l6*l7 + 1065*l1*l7^2 + 
          1659*l2*l7^2 + 3348*l3*l7^2 + 2004*l4*l7^2 + 432*l1^2*l5*z3 + 
          432*l2^2*l5*z3 + 864*l1*l3*l5*z3 + 864*l2*l3*l5*z3 + 
          288*l3^2*l5*z3 + 1152*l1*l4*l5*z3 + 1152*l2*l4*l5*z3 + 
          1920*l3*l4*l5*z3 + 960*l4^2*l5*z3 + 1584*l1*l6^2*z3 + 
          432*l2*l6^2*z3 + 1248*l3*l6^2*z3 + 1920*l4*l6^2*z3 + 
          864*l1*l6*l7*z3 + 864*l2*l6*l7*z3 + 1728*l3*l6*l7*z3 + 
          2304*l4*l6*l7*z3 + 432*l1*l7^2*z3 + 1584*l2*l7^2*z3 + 
          1248*l3*l7^2*z3 + 1920*l4*l7^2*z3 + 6*l5*(l6*(205 + 336*z3) + 
            l7*(445 + 336*z3))*Conjugate[l6] + 6*l5*(445*l6 + 205*l7 + 
            336*l6*z3 + 336*l7*z3)*Conjugate[l7]) + 2*Conjugate[l6]*
         (-112*l2^2*l6 + 1146*l2*l3*l6 + 1804*l3^2*l6 + 1003*l2*l4*l6 + 
          3212*l3*l4*l6 + 1129*l4^2*l6 + 691*l2^2*l7 + 1433*l2*l3*l7 + 
          2004*l3^2*l7 + 1107*l2*l4*l7 + 2284*l3*l4*l7 + 1171*l4^2*l7 + 
          1056*l2*l3*l6*z3 + 720*l3^2*l6*z3 + 528*l2*l4*l6*z3 + 
          1248*l3*l4*l6*z3 + 912*l4^2*l6*z3 + 1056*l2*l3*l7*z3 + 
          1056*l3^2*l7*z3 + 528*l2*l4*l7*z3 + 1056*l3*l4*l7*z3 + 
          912*l4^2*l7*z3 + l1^2*(691*l7 + 8*l6*(139 + 126*z3)) + 
          l1*(28*l2*(25*l6 - 4*l7) + 3*l4*(725*l6 + 369*l7 + 496*l6*z3 + 
              176*l7*z3) + l3*(3592*l6 + 1433*l7 + 960*l6*z3 + 1056*l7*z3)) + 
          2*(814*l3*l5 + 986*l4*l5 + 994*l6^2 + 949*l6*l7 + 994*l7^2 + 
            432*l3*l5*z3 + 576*l4*l5*z3 + 504*l6^2*z3 + 432*l6*l7*z3 + 
            504*l7^2*z3 + 3*l1*l5*(155 + 72*z3) + 3*l2*l5*(155 + 72*z3))*
           Conjugate[l7])))/8
 
betaLnMu2[l4] = h*(l1*l4 + l2*l4 + 4*l3*l4 + 2*l4^2 + 4*l5*Conjugate[l5] + 
       (5*l6 + l7)*Conjugate[l6] + l6*Conjugate[l7] + 5*l7*Conjugate[l7]) + 
     (h^2*(-14*l1^2*l4 - 14*l2^2*l4 - 80*l1*l3*l4 - 80*l2*l3*l4 - 
        56*l3^2*l4 - 40*l1*l4^2 - 40*l2*l4^2 - 56*l3*l4^2 - 
        (48*l1*l5 + 48*l2*l5 + 96*l3*l5 + 52*l4*l5 + 77*l6^2 + 90*l6*l7 + 
          77*l7^2)*Conjugate[l5] - 77*l5*Conjugate[l6]^2 - 
        17*l1*l6*Conjugate[l7] - 17*l2*l6*Conjugate[l7] - 
        74*l3*l6*Conjugate[l7] - 154*l4*l6*Conjugate[l7] - 
        20*l1*l7*Conjugate[l7] - 142*l2*l7*Conjugate[l7] - 
        138*l3*l7*Conjugate[l7] - 130*l4*l7*Conjugate[l7] - 
        77*l5*Conjugate[l7]^2 - Conjugate[l6]*(142*l1*l6 + 20*l2*l6 + 
          138*l3*l6 + 130*l4*l6 + 17*l1*l7 + 17*l2*l7 + 74*l3*l7 + 
          154*l4*l7 + 90*l5*Conjugate[l7])))/4 + 
     (h^3*(175*l1^3*l4 + 175*l2^3*l4 + 234*l1^2*l3*l4 + 16*l1*l2*l3*l4 + 
        234*l2^2*l3*l4 + 748*l1*l3^2*l4 + 748*l2*l3^2*l4 + 368*l3^3*l4 + 
        117*l1^2*l4^2 + 8*l1*l2*l4^2 + 117*l2^2*l4^2 + 748*l1*l3*l4^2 + 
        748*l2*l3*l4^2 + 552*l3^2*l4^2 + 345*l1*l4^3 + 345*l2*l4^3 + 
        396*l3*l4^3 + 106*l4^4 + 480*l1^2*l3*l4*z3 + 480*l2^2*l3*l4*z3 + 
        480*l1*l3^2*l4*z3 + 480*l2*l3^2*l4*z3 + 192*l3^3*l4*z3 + 
        240*l1^2*l4^2*z3 + 240*l2^2*l4^2*z3 + 480*l1*l3*l4^2*z3 + 
        480*l2*l3*l4^2*z3 + 288*l3^2*l4^2*z3 + 48*l1*l4^3*z3 + 
        48*l2*l4^3*z3 + 96*l3*l4^3*z3 - 332*l5^2*Conjugate[l5]^2 + 
        (1491*l3*l5 + 1992*l4*l5 + 2303*l6^2 + 2126*l6*l7 + 401*l7^2 + 
          912*l3*l5*z3 + 528*l4*l5*z3 + 1008*l6^2*z3 + 1008*l6*l7*z3 + 
          432*l7^2*z3 + 9*l1*l5*(137 + 80*z3) + 3*l2*l5*(115 + 96*z3))*
         Conjugate[l6]^2 + 184*l1^2*l6*Conjugate[l7] - 
        100*l1*l2*l6*Conjugate[l7] + 184*l2^2*l6*Conjugate[l7] + 
        482*l1*l3*l6*Conjugate[l7] + 482*l2*l3*l6*Conjugate[l7] + 
        1041*l3^2*l6*Conjugate[l7] + 699*l1*l4*l6*Conjugate[l7] + 
        699*l2*l4*l6*Conjugate[l7] + 3088*l3*l4*l6*Conjugate[l7] + 
        1924*l4^2*l6*Conjugate[l7] - 100*l1^2*l7*Conjugate[l7] + 
        193*l1*l2*l7*Conjugate[l7] + 1619*l2^2*l7*Conjugate[l7] + 
        732*l1*l3*l7*Conjugate[l7] + 1960*l2*l3*l7*Conjugate[l7] + 
        1225*l3^2*l7*Conjugate[l7] + 916*l1*l4*l7*Conjugate[l7] + 
        3114*l2*l4*l7*Conjugate[l7] + 3248*l3*l4*l7*Conjugate[l7] + 
        1948*l4^2*l7*Conjugate[l7] + 480*l1*l3*l6*z3*Conjugate[l7] + 
        480*l2*l3*l6*z3*Conjugate[l7] + 480*l3^2*l6*z3*Conjugate[l7] + 
        960*l1*l4*l6*z3*Conjugate[l7] + 960*l2*l4*l6*z3*Conjugate[l7] + 
        1920*l3*l4*l6*z3*Conjugate[l7] + 624*l4^2*l6*z3*Conjugate[l7] + 
        1008*l2^2*l7*z3*Conjugate[l7] + 480*l1*l3*l7*z3*Conjugate[l7] + 
        1536*l2*l3*l7*z3*Conjugate[l7] + 720*l3^2*l7*z3*Conjugate[l7] + 
        960*l1*l4*l7*z3*Conjugate[l7] + 1056*l2*l4*l7*z3*Conjugate[l7] + 
        1824*l3*l4*l7*z3*Conjugate[l7] + 624*l4^2*l7*z3*Conjugate[l7] + 
        345*l1*l5*Conjugate[l7]^2 + 1233*l2*l5*Conjugate[l7]^2 + 
        1491*l3*l5*Conjugate[l7]^2 + 1992*l4*l5*Conjugate[l7]^2 + 
        401*l6^2*Conjugate[l7]^2 + 2126*l6*l7*Conjugate[l7]^2 + 
        2303*l7^2*Conjugate[l7]^2 + 288*l1*l5*z3*Conjugate[l7]^2 + 
        720*l2*l5*z3*Conjugate[l7]^2 + 912*l3*l5*z3*Conjugate[l7]^2 + 
        528*l4*l5*z3*Conjugate[l7]^2 + 432*l6^2*z3*Conjugate[l7]^2 + 
        1008*l6*l7*z3*Conjugate[l7]^2 + 1008*l7^2*z3*Conjugate[l7]^2 + 
        Conjugate[l5]*(202*l1^2*l5 + 80*l1*l2*l5 + 202*l2^2*l5 + 
          1088*l1*l3*l5 + 1088*l2*l3*l5 + 696*l3^2*l5 + 1148*l1*l4*l5 + 
          1148*l2*l4*l5 + 1832*l3*l4*l5 + 1020*l4^2*l5 + 1233*l1*l6^2 + 
          345*l2*l6^2 + 1491*l3*l6^2 + 1992*l4*l6^2 + 618*l1*l6*l7 + 
          618*l2*l6*l7 + 1958*l3*l6*l7 + 2200*l4*l6*l7 + 345*l1*l7^2 + 
          1233*l2*l7^2 + 1491*l3*l7^2 + 1992*l4*l7^2 + 288*l1^2*l5*z3 + 
          288*l2^2*l5*z3 + 576*l1*l3*l5*z3 + 576*l2*l3*l5*z3 + 
          576*l3^2*l5*z3 + 432*l1*l4*l5*z3 + 432*l2*l4*l5*z3 + 
          672*l3*l4*l5*z3 + 192*l4^2*l5*z3 + 720*l1*l6^2*z3 + 
          288*l2*l6^2*z3 + 912*l3*l6^2*z3 + 528*l4*l6^2*z3 + 
          576*l1*l6*l7*z3 + 576*l2*l6*l7*z3 + 1152*l3*l6*l7*z3 + 
          864*l4*l6*l7*z3 + 288*l1*l7^2*z3 + 720*l2*l7^2*z3 + 
          912*l3*l7^2*z3 + 528*l4*l7^2*z3 + 3*l5*(7*l7*(119 + 48*z3) + 
            l6*(501 + 336*z3))*Conjugate[l6] + 3*l5*(833*l6 + 501*l7 + 
            336*l6*z3 + 336*l7*z3)*Conjugate[l7]) + Conjugate[l6]*
         (-100*l2^2*l6 + 732*l2*l3*l6 + 1225*l3^2*l6 + 916*l2*l4*l6 + 
          3248*l3*l4*l6 + 1948*l4^2*l6 + 184*l2^2*l7 + 482*l2*l3*l7 + 
          1041*l3^2*l7 + 699*l2*l4*l7 + 3088*l3*l4*l7 + 1924*l4^2*l7 + 
          480*l2*l3*l6*z3 + 720*l3^2*l6*z3 + 960*l2*l4*l6*z3 + 
          1824*l3*l4*l6*z3 + 624*l4^2*l6*z3 + 480*l2*l3*l7*z3 + 
          480*l3^2*l7*z3 + 960*l2*l4*l7*z3 + 1920*l3*l4*l7*z3 + 
          624*l4^2*l7*z3 + l1^2*(184*l7 + l6*(1619 + 1008*z3)) + 
          l1*(l2*(193*l6 - 100*l7) + 2*l3*(980*l6 + 241*l7 + 768*l6*z3 + 
              240*l7*z3) + 3*l4*(1038*l6 + 233*l7 + 352*l6*z3 + 320*l7*z3)) + 
          2*(979*l3*l5 + 1100*l4*l5 + 1063*l6^2 + 220*l6*l7 + 1063*l7^2 + 
            576*l3*l5*z3 + 432*l4*l5*z3 + 504*l6^2*z3 + 576*l6*l7*z3 + 
            504*l7^2*z3 + 3*l1*l5*(103 + 96*z3) + 3*l2*l5*(103 + 96*z3))*
           Conjugate[l7])))/4
 
betaLnMu2[l5] = h*(l1*l5 + l2*l5 + 4*l3*l5 + 6*l4*l5 + 5*l6^2 + 2*l6*l7 + 
       5*l7^2) + (h^2*(-7*l1^2*l5 - 7*l2^2*l5 - 40*l1*l3*l5 - 40*l2*l3*l5 - 
        28*l3^2*l5 - 44*l1*l4*l5 - 44*l2*l4*l5 - 76*l3*l4*l5 - 32*l4^2*l5 - 
        71*l1*l6^2 - 10*l2*l6^2 - 69*l3*l6^2 - 73*l4*l6^2 - 17*l1*l6*l7 - 
        17*l2*l6*l7 - 74*l3*l6*l7 - 82*l4*l6*l7 - 10*l1*l7^2 - 71*l2*l7^2 - 
        69*l3*l7^2 - 73*l4*l7^2 + 6*l5^2*Conjugate[l5] - 
        3*l5*(23*l6 + 27*l7)*Conjugate[l6] - 81*l5*l6*Conjugate[l7] - 
        69*l5*l7*Conjugate[l7]))/2 + 
     (h^3*(175*l1^3*l5 + 175*l2^3*l5 + 234*l1^2*l3*l5 + 16*l1*l2*l3*l5 + 
        234*l2^2*l3*l5 + 748*l1*l3^2*l5 + 748*l2*l3^2*l5 + 368*l3^3*l5 + 
        319*l1^2*l4*l5 + 88*l1*l2*l4*l5 + 319*l2^2*l4*l5 + 1836*l1*l3*l4*l5 + 
        1836*l2*l3*l4*l5 + 1248*l3^2*l4*l5 + 1033*l1*l4^2*l5 + 
        1033*l2*l4^2*l5 + 1540*l3*l4^2*l5 + 338*l4^3*l5 + 1619*l1^2*l6^2 + 
        193*l1*l2*l6^2 - 100*l2^2*l6^2 + 1960*l1*l3*l6^2 + 732*l2*l3*l6^2 + 
        1225*l3^2*l6^2 + 2213*l1*l4*l6^2 + 711*l2*l4*l6^2 + 2716*l3*l4*l6^2 + 
        1478*l4^2*l6^2 + 368*l1^2*l6*l7 - 200*l1*l2*l6*l7 + 368*l2^2*l6*l7 + 
        964*l1*l3*l6*l7 + 964*l2*l3*l6*l7 + 2082*l3^2*l6*l7 + 
        1100*l1*l4*l6*l7 + 1100*l2*l4*l6*l7 + 4040*l3*l4*l6*l7 + 
        2492*l4^2*l6*l7 - 100*l1^2*l7^2 + 193*l1*l2*l7^2 + 1619*l2^2*l7^2 + 
        732*l1*l3*l7^2 + 1960*l2*l3*l7^2 + 1225*l3^2*l7^2 + 711*l1*l4*l7^2 + 
        2213*l2*l4*l7^2 + 2716*l3*l4*l7^2 + 1478*l4^2*l7^2 + 
        480*l1^2*l3*l5*z3 + 480*l2^2*l3*l5*z3 + 480*l1*l3^2*l5*z3 + 
        480*l2*l3^2*l5*z3 + 192*l3^3*l5*z3 + 528*l1^2*l4*l5*z3 + 
        528*l2^2*l4*l5*z3 + 1056*l1*l3*l4*l5*z3 + 1056*l2*l3*l4*l5*z3 + 
        864*l3^2*l4*l5*z3 + 480*l1*l4^2*l5*z3 + 480*l2*l4^2*l5*z3 + 
        768*l3*l4^2*l5*z3 + 192*l4^3*l5*z3 + 1008*l1^2*l6^2*z3 + 
        1536*l1*l3*l6^2*z3 + 480*l2*l3*l6^2*z3 + 720*l3^2*l6^2*z3 + 
        1488*l1*l4*l6^2*z3 + 528*l2*l4*l6^2*z3 + 1632*l3*l4*l6^2*z3 + 
        672*l4^2*l6^2*z3 + 960*l1*l3*l6*l7*z3 + 960*l2*l3*l6*l7*z3 + 
        960*l3^2*l6*l7*z3 + 1056*l1*l4*l6*l7*z3 + 1056*l2*l4*l6*l7*z3 + 
        2112*l3*l4*l6*l7*z3 + 960*l4^2*l6*l7*z3 + 1008*l2^2*l7^2*z3 + 
        480*l1*l3*l7^2*z3 + 1536*l2*l3*l7^2*z3 + 720*l3^2*l7^2*z3 + 
        528*l1*l4*l7^2*z3 + 1488*l2*l4*l7^2*z3 + 1632*l3*l4*l7^2*z3 + 
        672*l4^2*l7^2*z3 + 4*l5*(115*l1*l5 + 115*l2*l5 + 172*l3*l5 + 
          114*l4*l5 + 410*l6^2 + 764*l6*l7 + 410*l7^2)*Conjugate[l5] + 
        663*l5^2*Conjugate[l6]^2 + 413*l1*l5*l6*Conjugate[l7] + 
        1121*l2*l5*l6*Conjugate[l7] + 3026*l3*l5*l6*Conjugate[l7] + 
        3630*l4*l5*l6*Conjugate[l7] + 1057*l6^3*Conjugate[l7] + 
        895*l1*l5*l7*Conjugate[l7] + 3367*l2*l5*l7*Conjugate[l7] + 
        3514*l3*l5*l7*Conjugate[l7] + 3654*l4*l5*l7*Conjugate[l7] + 
        621*l6^2*l7*Conjugate[l7] + 3195*l6*l7^2*Conjugate[l7] + 
        2303*l7^3*Conjugate[l7] + 1008*l1*l5*l6*z3*Conjugate[l7] + 
        1008*l2*l5*l6*z3*Conjugate[l7] + 2016*l3*l5*l6*z3*Conjugate[l7] + 
        2016*l4*l5*l6*z3*Conjugate[l7] + 1008*l6^3*z3*Conjugate[l7] + 
        1008*l1*l5*l7*z3*Conjugate[l7] + 1008*l2*l5*l7*z3*Conjugate[l7] + 
        2016*l3*l5*l7*z3*Conjugate[l7] + 2016*l4*l5*l7*z3*Conjugate[l7] + 
        1008*l6^2*l7*z3*Conjugate[l7] + 1008*l6*l7^2*z3*Conjugate[l7] + 
        1008*l7^3*z3*Conjugate[l7] + 663*l5^2*Conjugate[l7]^2 + 
        Conjugate[l6]*(895*l2*l5*l6 + 3514*l3*l5*l6 + 3654*l4*l5*l6 + 
          2303*l6^3 + 413*l2*l5*l7 + 3026*l3*l5*l7 + 3630*l4*l5*l7 + 
          3195*l6^2*l7 + 621*l6*l7^2 + 1057*l7^3 + 1008*l2*l5*l6*z3 + 
          2016*l3*l5*l6*z3 + 2016*l4*l5*l6*z3 + 1008*l6^3*z3 + 
          1008*l2*l5*l7*z3 + 2016*l3*l5*l7*z3 + 2016*l4*l5*l7*z3 + 
          1008*l6^2*l7*z3 + 1008*l6*l7^2*z3 + 1008*l7^3*z3 + 
          l1*l5*(7*l6*(481 + 144*z3) + l7*(1121 + 1008*z3)) + 
          438*l5^2*Conjugate[l7])))/4
 
betaLnMu2[l6] = h*(6*l1*l6 + 3*l3*l6 + 4*l4*l6 + 3*l3*l7 + 2*l4*l7 + 
       5*l5*Conjugate[l6] + l5*Conjugate[l7]) + 
     (h^2*(-156*l1^2*l6 + 3*l2^2*l6 - 126*l1*l3*l6 - 36*l2*l3*l6 - 
        61*l3^2*l6 - 134*l1*l4*l6 - 28*l2*l4*l6 - 130*l3*l4*l6 - 65*l4^2*l6 + 
        3*l1*l2*l7 - 33*l1*l3*l7 - 33*l2*l3*l7 - 69*l3^2*l7 - 25*l1*l4*l7 - 
        25*l2*l4*l7 - 106*l3*l4*l7 - 65*l4^2*l7 - 3*l5*(23*l6 + 27*l7)*
         Conjugate[l5] - 2*(71*l1*l5 + 10*l2*l5 + 69*l3*l5 + 73*l4*l5 + 
          111*l6^2 + 84*l6*l7 + 22*l7^2)*Conjugate[l6] - 
        17*l1*l5*Conjugate[l7] - 17*l2*l5*Conjugate[l7] - 
        74*l3*l5*Conjugate[l7] - 82*l4*l5*Conjugate[l7] - 
        84*l6^2*Conjugate[l7] - 22*l6*l7*Conjugate[l7] - 
        84*l7^2*Conjugate[l7]))/4 + 
     (h^3*(3588*l1^3*l6 - 18*l2^3*l6 + 2562*l1^2*l3*l6 + 63*l1*l2*l3*l6 + 
        135*l2^2*l3*l6 + 2385*l1*l3^2*l6 + 825*l2*l3^2*l6 + 1178*l3^3*l6 + 
        2900*l1^2*l4*l6 + 74*l1*l2*l4*l6 + 180*l2^2*l4*l6 + 
        4977*l1*l3*l4*l6 + 1587*l2*l3*l4*l6 + 2982*l3^2*l4*l6 + 
        2667*l1*l4^2*l6 + 875*l2*l4^2*l6 + 3598*l3*l4^2*l6 + 1074*l4^3*l6 - 
        18*l1*l2^2*l7 + 63*l1^2*l3*l7 + 117*l1*l2*l3*l7 + 1044*l2^2*l3*l7 + 
        1911*l1*l3^2*l7 + 1395*l2*l3^2*l7 + 810*l3^3*l7 + 74*l1^2*l4*l7 + 
        162*l1*l2*l4*l7 + 706*l2^2*l4*l7 + 2777*l1*l3*l4*l7 + 
        2155*l2*l3*l4*l7 + 2246*l3^2*l4*l7 + 1623*l1*l4^2*l7 + 
        971*l2*l4^2*l7 + 2374*l3*l4^2*l7 + 862*l4^3*l7 + 2016*l1^3*l6*z3 + 
        2016*l1^2*l3*l6*z3 + 1152*l1*l3^2*l6*z3 + 864*l2*l3^2*l6*z3 + 
        480*l3^3*l6*z3 + 2016*l1^2*l4*l6*z3 + 2688*l1*l3*l4*l6*z3 + 
        1344*l2*l3*l4*l6*z3 + 1440*l3^2*l4*l6*z3 + 1200*l1*l4^2*l6*z3 + 
        816*l2*l4^2*l6*z3 + 1632*l3*l4^2*l6*z3 + 480*l4^3*l6*z3 + 
        864*l1*l3^2*l7*z3 + 864*l2*l3^2*l7*z3 + 576*l3^3*l7*z3 + 
        1344*l1*l3*l4*l7*z3 + 1344*l2*l3*l4*l7*z3 + 1344*l3^2*l4*l7*z3 + 
        816*l1*l4^2*l7*z3 + 816*l2*l4^2*l7*z3 + 1632*l3*l4^2*l7*z3 + 
        480*l4^3*l7*z3 + 2*l5*(27*l7*(75 + 56*z3) + 8*l6*(341 + 189*z3))*
         Conjugate[l6]^2 + 85*l1^2*l5*Conjugate[l7] + 
        207*l1*l2*l5*Conjugate[l7] + 368*l2^2*l5*Conjugate[l7] + 
        1732*l1*l3*l5*Conjugate[l7] + 1520*l2*l3*l5*Conjugate[l7] + 
        2062*l3^2*l5*Conjugate[l7] + 1945*l1*l4*l5*Conjugate[l7] + 
        1307*l2*l4*l5*Conjugate[l7] + 3984*l3*l4*l5*Conjugate[l7] + 
        1910*l4^2*l5*Conjugate[l7] + 1771*l1*l6^2*Conjugate[l7] + 
        115*l2*l6^2*Conjugate[l7] + 3442*l3*l6^2*Conjugate[l7] + 
        3478*l4*l6^2*Conjugate[l7] + 407*l1*l6*l7*Conjugate[l7] + 
        2099*l2*l6*l7*Conjugate[l7] + 5376*l3*l6*l7*Conjugate[l7] + 
        4790*l4*l6*l7*Conjugate[l7] + 1596*l1*l7^2*Conjugate[l7] + 
        1488*l2*l7^2*Conjugate[l7] + 3078*l3*l7^2*Conjugate[l7] + 
        3080*l4*l7^2*Conjugate[l7] + 960*l1*l3*l5*z3*Conjugate[l7] + 
        960*l2*l3*l5*z3*Conjugate[l7] + 960*l3^2*l5*z3*Conjugate[l7] + 
        1056*l1*l4*l5*z3*Conjugate[l7] + 1056*l2*l4*l5*z3*Conjugate[l7] + 
        2112*l3*l4*l5*z3*Conjugate[l7] + 960*l4^2*l5*z3*Conjugate[l7] + 
        2016*l1*l6^2*z3*Conjugate[l7] + 2016*l3*l6^2*z3*Conjugate[l7] + 
        2016*l4*l6^2*z3*Conjugate[l7] + 1920*l3*l6*l7*z3*Conjugate[l7] + 
        2112*l4*l6*l7*z3*Conjugate[l7] + 2016*l2*l7^2*z3*Conjugate[l7] + 
        2016*l3*l7^2*z3*Conjugate[l7] + 2016*l4*l7^2*z3*Conjugate[l7] + 
        2288*l5*l6*Conjugate[l7]^2 + 2370*l5*l7*Conjugate[l7]^2 + 
        1008*l5*l6*z3*Conjugate[l7]^2 + 1008*l5*l7*z3*Conjugate[l7]^2 + 
        2*Conjugate[l5]*(1462*l1*l5*l6 + 487*l2*l5*l6 + 2236*l3*l5*l6 + 
          2191*l4*l5*l6 + 1373*l6^3 + 982*l1*l5*l7 + 379*l2*l5*l7 + 
          1216*l3*l5*l7 + 1403*l4*l5*l7 + 976*l6^2*l7 + 847*l6*l7^2 + 
          356*l7^3 + 504*l1*l5*l6*z3 + 504*l2*l5*l6*z3 + 1008*l3*l5*l6*z3 + 
          1008*l4*l5*l6*z3 + 504*l6^3*z3 + 504*l1*l5*l7*z3 + 
          504*l2*l5*l7*z3 + 1008*l3*l5*l7*z3 + 1008*l4*l5*l7*z3 + 
          504*l6^2*l7*z3 + 504*l6*l7^2*z3 + 504*l7^3*z3 + 
          20*l5^2*Conjugate[l6] + 352*l5^2*Conjugate[l7]) + 
        Conjugate[l6]*(225*l2^2*l5 + 1524*l2*l3*l5 + 2430*l3^2*l5 + 
          1559*l2*l4*l5 + 5376*l3*l4*l5 + 2374*l4^2*l5 + 1248*l2*l6^2 + 
          7638*l3*l6^2 + 7920*l4*l6^2 + 665*l2*l6*l7 + 5528*l3*l6*l7 + 
          6418*l4*l6*l7 + 1561*l2*l7^2 + 3642*l3*l7^2 + 3018*l4*l7^2 + 
          960*l2*l3*l5*z3 + 1440*l3^2*l5*z3 + 1056*l2*l4*l5*z3 + 
          3264*l3*l4*l5*z3 + 1344*l4^2*l5*z3 + 2016*l2*l6^2*z3 + 
          4032*l3*l6^2*z3 + 4032*l4*l6^2*z3 + 4032*l3*l6*l7*z3 + 
          4032*l4*l6*l7*z3 + 2112*l3*l7^2*z3 + 1920*l4*l7^2*z3 + 
          2*l1^2*l5*(1619 + 1008*z3) + l1*(85*l2*l5 + 5341*l4*l5 + 
            12828*l6^2 + 4589*l6*l7 + 337*l7^2 + 2976*l4*l5*z3 + 
            6048*l6^2*z3 + 4032*l6*l7*z3 + 192*l3*l5*(27 + 16*z3)) + 
          4*l5*(6*l7*(109 + 84*z3) + l6*(1205 + 504*z3))*Conjugate[l7])))/8
 
betaLnMu2[l7] = h*(3*l3*l6 + 2*l4*l6 + 6*l2*l7 + 3*l3*l7 + 4*l4*l7 + 
       l5*Conjugate[l6] + 5*l5*Conjugate[l7]) + 
     (h^2*(3*l1*l2*l6 - 33*l1*l3*l6 - 33*l2*l3*l6 - 69*l3^2*l6 - 
        25*l1*l4*l6 - 25*l2*l4*l6 - 106*l3*l4*l6 - 65*l4^2*l6 + 3*l1^2*l7 - 
        156*l2^2*l7 - 36*l1*l3*l7 - 126*l2*l3*l7 - 61*l3^2*l7 - 28*l1*l4*l7 - 
        134*l2*l4*l7 - 130*l3*l4*l7 - 65*l4^2*l7 - 3*l5*(27*l6 + 23*l7)*
         Conjugate[l5] - (17*l1*l5 + 17*l2*l5 + 74*l3*l5 + 82*l4*l5 + 
          84*l6^2 + 22*l6*l7 + 84*l7^2)*Conjugate[l6] - 
        20*l1*l5*Conjugate[l7] - 142*l2*l5*Conjugate[l7] - 
        138*l3*l5*Conjugate[l7] - 146*l4*l5*Conjugate[l7] - 
        44*l6^2*Conjugate[l7] - 168*l6*l7*Conjugate[l7] - 
        222*l7^2*Conjugate[l7]))/4 + 
     (h^3*(-18*l1^2*l2*l6 + 1044*l1^2*l3*l6 + 117*l1*l2*l3*l6 + 
        63*l2^2*l3*l6 + 1395*l1*l3^2*l6 + 1911*l2*l3^2*l6 + 810*l3^3*l6 + 
        706*l1^2*l4*l6 + 162*l1*l2*l4*l6 + 74*l2^2*l4*l6 + 2155*l1*l3*l4*l6 + 
        2777*l2*l3*l4*l6 + 2246*l3^2*l4*l6 + 971*l1*l4^2*l6 + 
        1623*l2*l4^2*l6 + 2374*l3*l4^2*l6 + 862*l4^3*l6 - 18*l1^3*l7 + 
        3588*l2^3*l7 + 135*l1^2*l3*l7 + 63*l1*l2*l3*l7 + 2562*l2^2*l3*l7 + 
        825*l1*l3^2*l7 + 2385*l2*l3^2*l7 + 1178*l3^3*l7 + 180*l1^2*l4*l7 + 
        74*l1*l2*l4*l7 + 2900*l2^2*l4*l7 + 1587*l1*l3*l4*l7 + 
        4977*l2*l3*l4*l7 + 2982*l3^2*l4*l7 + 875*l1*l4^2*l7 + 
        2667*l2*l4^2*l7 + 3598*l3*l4^2*l7 + 1074*l4^3*l7 + 
        864*l1*l3^2*l6*z3 + 864*l2*l3^2*l6*z3 + 576*l3^3*l6*z3 + 
        1344*l1*l3*l4*l6*z3 + 1344*l2*l3*l4*l6*z3 + 1344*l3^2*l4*l6*z3 + 
        816*l1*l4^2*l6*z3 + 816*l2*l4^2*l6*z3 + 1632*l3*l4^2*l6*z3 + 
        480*l4^3*l6*z3 + 2016*l2^3*l7*z3 + 2016*l2^2*l3*l7*z3 + 
        864*l1*l3^2*l7*z3 + 1152*l2*l3^2*l7*z3 + 480*l3^3*l7*z3 + 
        2016*l2^2*l4*l7*z3 + 1344*l1*l3*l4*l7*z3 + 2688*l2*l3*l4*l7*z3 + 
        1440*l3^2*l4*l7*z3 + 816*l1*l4^2*l7*z3 + 1200*l2*l4^2*l7*z3 + 
        1632*l3*l4^2*l7*z3 + 480*l4^3*l7*z3 + 2*l5*(8*l7*(143 + 63*z3) + 
          3*l6*(395 + 168*z3))*Conjugate[l6]^2 + 225*l1^2*l5*Conjugate[l7] + 
        85*l1*l2*l5*Conjugate[l7] + 3238*l2^2*l5*Conjugate[l7] + 
        1524*l1*l3*l5*Conjugate[l7] + 5184*l2*l3*l5*Conjugate[l7] + 
        2430*l3^2*l5*Conjugate[l7] + 1559*l1*l4*l5*Conjugate[l7] + 
        5341*l2*l4*l5*Conjugate[l7] + 5376*l3*l4*l5*Conjugate[l7] + 
        2374*l4^2*l5*Conjugate[l7] + 1561*l1*l6^2*Conjugate[l7] + 
        337*l2*l6^2*Conjugate[l7] + 3642*l3*l6^2*Conjugate[l7] + 
        3018*l4*l6^2*Conjugate[l7] + 665*l1*l6*l7*Conjugate[l7] + 
        4589*l2*l6*l7*Conjugate[l7] + 5528*l3*l6*l7*Conjugate[l7] + 
        6418*l4*l6*l7*Conjugate[l7] + 1248*l1*l7^2*Conjugate[l7] + 
        12828*l2*l7^2*Conjugate[l7] + 7638*l3*l7^2*Conjugate[l7] + 
        7920*l4*l7^2*Conjugate[l7] + 2016*l2^2*l5*z3*Conjugate[l7] + 
        960*l1*l3*l5*z3*Conjugate[l7] + 3072*l2*l3*l5*z3*Conjugate[l7] + 
        1440*l3^2*l5*z3*Conjugate[l7] + 1056*l1*l4*l5*z3*Conjugate[l7] + 
        2976*l2*l4*l5*z3*Conjugate[l7] + 3264*l3*l4*l5*z3*Conjugate[l7] + 
        1344*l4^2*l5*z3*Conjugate[l7] + 2112*l3*l6^2*z3*Conjugate[l7] + 
        1920*l4*l6^2*z3*Conjugate[l7] + 4032*l2*l6*l7*z3*Conjugate[l7] + 
        4032*l3*l6*l7*z3*Conjugate[l7] + 4032*l4*l6*l7*z3*Conjugate[l7] + 
        2016*l1*l7^2*z3*Conjugate[l7] + 6048*l2*l7^2*z3*Conjugate[l7] + 
        4032*l3*l7^2*z3*Conjugate[l7] + 4032*l4*l7^2*z3*Conjugate[l7] + 
        4050*l5*l6*Conjugate[l7]^2 + 5456*l5*l7*Conjugate[l7]^2 + 
        3024*l5*l6*z3*Conjugate[l7]^2 + 3024*l5*l7*z3*Conjugate[l7]^2 + 
        2*Conjugate[l5]*(379*l1*l5*l6 + 982*l2*l5*l6 + 1216*l3*l5*l6 + 
          1403*l4*l5*l6 + 356*l6^3 + 487*l1*l5*l7 + 1462*l2*l5*l7 + 
          2236*l3*l5*l7 + 2191*l4*l5*l7 + 847*l6^2*l7 + 976*l6*l7^2 + 
          1373*l7^3 + 504*l1*l5*l6*z3 + 504*l2*l5*l6*z3 + 1008*l3*l5*l6*z3 + 
          1008*l4*l5*l6*z3 + 504*l6^3*z3 + 504*l1*l5*l7*z3 + 
          504*l2*l5*l7*z3 + 1008*l3*l5*l7*z3 + 1008*l4*l5*l7*z3 + 
          504*l6^2*l7*z3 + 504*l6*l7^2*z3 + 504*l7^3*z3 + 
          352*l5^2*Conjugate[l6] + 20*l5^2*Conjugate[l7]) + 
        Conjugate[l6]*(368*l1^2*l5 + 85*l2^2*l5 + 1732*l2*l3*l5 + 
          2062*l3^2*l5 + 1945*l2*l4*l5 + 3984*l3*l4*l5 + 1910*l4^2*l5 + 
          1596*l2*l6^2 + 3078*l3*l6^2 + 3080*l4*l6^2 + 407*l2*l6*l7 + 
          5376*l3*l6*l7 + 4790*l4*l6*l7 + 1771*l2*l7^2 + 3442*l3*l7^2 + 
          3478*l4*l7^2 + 960*l2*l3*l5*z3 + 960*l3^2*l5*z3 + 
          1056*l2*l4*l5*z3 + 2112*l3*l4*l5*z3 + 960*l4^2*l5*z3 + 
          2016*l3*l6^2*z3 + 2016*l4*l6^2*z3 + 1920*l3*l6*l7*z3 + 
          2112*l4*l6*l7*z3 + 2016*l2*l7^2*z3 + 2016*l3*l7^2*z3 + 
          2016*l4*l7^2*z3 + l1*(207*l2*l5 + 1307*l4*l5 + 1488*l6^2 + 
            2099*l6*l7 + 115*l7^2 + 1056*l4*l5*z3 + 2016*l6^2*z3 + 
            80*l3*l5*(19 + 12*z3)) + 4*l5*(6*l6*(109 + 84*z3) + 
            l7*(1205 + 504*z3))*Conjugate[l7])))/8
 
 
 
gammaLnMu2[mm11] = h*(3*l1*mm11 + (2*l3 + l4)*mm22 - 3*mm12*Conjugate[l6] - 
       3*l6*Conjugate[mm12]) + 
     h^2*((3*mm12*((7*l6 + 3*l7)*Conjugate[l5] + (11*l1 + 7*(l3 + l4))*
           Conjugate[l6] + (-l2 + 3*(l3 + l4))*Conjugate[l7]))/4 + 
       mm22*(-4*l3^2 - 4*l3*l4 - 4*l4^2 - 6*l5*Conjugate[l5] - 
         9*l6*Conjugate[l6] - 9*l7*Conjugate[l7]) + 
       (mm11*(-15*l1^2 - 2*l3^2 - 2*l3*l4 - 2*l4^2 - 3*l5*Conjugate[l5] - 
          27*l6*Conjugate[l6] + 3*l7*Conjugate[l7]))/2 + 
       (3*(11*l1*l6 + 7*l3*l6 + 7*l4*l6 - l2*l7 + 3*l3*l7 + 3*l4*l7 + 
          7*l5*Conjugate[l6] + 3*l5*Conjugate[l7])*Conjugate[mm12])/4) + 
     h^3*((mm11*(1026*l1^3 + 204*l1*l3^2 - 60*l2*l3^2 + 184*l3^3 + 
          204*l1*l3*l4 - 60*l2*l3*l4 + 276*l3^2*l4 + 72*l1*l4^2 - 
          30*l2*l4^2 + 456*l3*l4^2 + 182*l4^3 + 3*(14*l1*l5 - 10*l2*l5 + 
            212*l3*l5 + 286*l4*l5 + 361*l6^2 + 39*l6*l7 + 70*l7^2)*
           Conjugate[l5] + 1083*l5*Conjugate[l6]^2 - 81*l2*l6*Conjugate[l7] + 
          369*l3*l6*Conjugate[l7] + 243*l4*l6*Conjugate[l7] - 
          162*l1*l7*Conjugate[l7] - 36*l2*l7*Conjugate[l7] + 
          396*l3*l7*Conjugate[l7] + 408*l4*l7*Conjugate[l7] + 
          210*l5*Conjugate[l7]^2 + 3*Conjugate[l6]*(1356*l1*l6 + 498*l3*l6 + 
            610*l4*l6 - 27*l2*l7 + 123*l3*l7 + 81*l4*l7 + 
            39*l5*Conjugate[l7])))/8 + 
       (mm22*(36*l2^2*l3 + 480*l1*l3^2 + 384*l2*l3^2 + 56*l3^3 + 18*l2^2*l4 + 
          480*l1*l3*l4 + 384*l2*l3*l4 + 84*l3^2*l4 + 288*l1*l4^2 + 
          192*l2*l4^2 + 228*l3*l4^2 + 100*l4^3 + 3*(112*l1*l5 + 64*l2*l5 + 
            124*l3*l5 + 206*l4*l5 + 197*l6^2 + 141*l6*l7 + 200*l7^2)*
           Conjugate[l5] + 591*l5*Conjugate[l6]^2 + 135*l2*l6*Conjugate[l7] + 
          1143*l3*l6*Conjugate[l7] + 783*l4*l6*Conjugate[l7] + 
          216*l1*l7*Conjugate[l7] + 1008*l2*l7*Conjugate[l7] + 
          684*l3*l7*Conjugate[l7] + 942*l4*l7*Conjugate[l7] + 
          600*l5*Conjugate[l7]^2 + 3*Conjugate[l6]*(354*l1*l6 + 198*l3*l6 + 
            296*l4*l6 + 45*l2*l7 + 381*l3*l7 + 261*l4*l7 + 
            141*l5*Conjugate[l7])))/8 - 
       (3*mm12*((432*l6 + 283*l7)*Conjugate[l6]^2 + Conjugate[l5]*
           (303*l1*l6 + 55*l2*l6 + 326*l3*l6 + 326*l4*l6 + 20*l1*l7 + 
            66*l2*l7 + 166*l3*l7 + 214*l4*l7 + 84*l5*Conjugate[l6] + 
            186*l5*Conjugate[l7]) + Conjugate[l6]*(348*l1^2 - 27*l2^2 + 
            333*l1*l3 + 117*l2*l3 + 109*l3^2 + 318*l1*l4 + 86*l2*l4 + 
            272*l3*l4 + 110*l4^2 + 5*(85*l6 - 7*l7)*Conjugate[l7]) + 
          Conjugate[l7]*(-27*l1*l2 - 6*l2^2 + 66*l1*l3 + 48*l2*l3 + 
            145*l3^2 + 43*l1*l4 + 57*l2*l4 + 228*l3*l4 + 138*l4^2 + 
            (83*l6 + 180*l7)*Conjugate[l7])))/8 - 
       (3*(348*l1^2*l6 - 27*l2^2*l6 + 333*l1*l3*l6 + 117*l2*l3*l6 + 
          109*l3^2*l6 + 318*l1*l4*l6 + 86*l2*l4*l6 + 272*l3*l4*l6 + 
          110*l4^2*l6 - 27*l1*l2*l7 - 6*l2^2*l7 + 66*l1*l3*l7 + 48*l2*l3*l7 + 
          145*l3^2*l7 + 43*l1*l4*l7 + 57*l2*l4*l7 + 228*l3*l4*l7 + 
          138*l4^2*l7 + 6*l5*(14*l6 + 31*l7)*Conjugate[l5] + 
          (303*l1*l5 + 55*l2*l5 + 326*l3*l5 + 326*l4*l5 + 432*l6^2 + 
            425*l6*l7 + 83*l7^2)*Conjugate[l6] + 20*l1*l5*Conjugate[l7] + 
          66*l2*l5*Conjugate[l7] + 166*l3*l5*Conjugate[l7] + 
          214*l4*l5*Conjugate[l7] + 283*l6^2*Conjugate[l7] - 
          35*l6*l7*Conjugate[l7] + 180*l7^2*Conjugate[l7])*Conjugate[mm12])/8)
 
gammaLnMu2[mm12] = h*(-3*l6*mm11 + (l3 + 2*l4)*mm12 - 3*l7*mm22 + 
       3*l5*Conjugate[mm12]) + 
     h^2*((-3*mm22*(l1*l6 - 3*l3*l6 - 3*l4*l6 - 11*l2*l7 - 7*l3*l7 - 
          7*l4*l7 - 3*l5*Conjugate[l6] - 7*l5*Conjugate[l7]))/4 + 
       (3*mm11*(11*l1*l6 + 7*l3*l6 + 7*l4*l6 - l2*l7 + 3*l3*l7 + 3*l4*l7 + 
          7*l5*Conjugate[l6] + 3*l5*Conjugate[l7]))/4 + 
       (3*mm12*(l1^2 + l2^2 - 4*l1*l3 - 4*l2*l3 - 4*l1*l4 - 4*l2*l4 - 
          4*l3*l4 + 2*l5*Conjugate[l5] - 8*l7*Conjugate[l6] - 
          8*l6*Conjugate[l7]))/4 - 3*(l1*l5 + l2*l5 + 
         2*(l3*l5 + l4*l5 + l6^2 + l6*l7 + l7^2))*Conjugate[mm12]) + 
     h^3*((3*mm22*(6*l1^2*l6 - 9*l1*l3*l6 - 69*l2*l3*l6 - 162*l3^2*l6 - 
          24*l1*l4*l6 - 46*l2*l4*l6 - 236*l3*l4*l6 - 161*l4^2*l6 - 
          348*l2^2*l7 - 93*l1*l3*l7 - 321*l2*l3*l7 - 126*l3^2*l7 - 
          62*l1*l4*l7 - 312*l2*l4*l7 - 280*l3*l4*l7 - 133*l4^2*l7 - 
          3*l5*(77*l6 + 43*l7)*Conjugate[l5] - (39*l1*l5 + 23*l2*l5 + 
            148*l3*l5 + 202*l4*l5 + 252*l6^2 - 5*l6*l7 + 235*l7^2)*
           Conjugate[l6] - 31*l1*l5*Conjugate[l7] - 303*l2*l5*Conjugate[l7] - 
          308*l3*l5*Conjugate[l7] - 314*l4*l5*Conjugate[l7] - 
          35*l6^2*Conjugate[l7] - 401*l6*l7*Conjugate[l7] - 
          450*l7^2*Conjugate[l7]))/8 - 
       (3*mm11*(348*l1^2*l6 + 321*l1*l3*l6 + 93*l2*l3*l6 + 126*l3^2*l6 + 
          312*l1*l4*l6 + 62*l2*l4*l6 + 280*l3*l4*l6 + 133*l4^2*l6 - 
          6*l2^2*l7 + 69*l1*l3*l7 + 9*l2*l3*l7 + 162*l3^2*l7 + 46*l1*l4*l7 + 
          24*l2*l4*l7 + 236*l3*l4*l7 + 161*l4^2*l7 + 3*l5*(43*l6 + 77*l7)*
           Conjugate[l5] + (303*l1*l5 + 31*l2*l5 + 308*l3*l5 + 314*l4*l5 + 
            450*l6^2 + 401*l6*l7 + 35*l7^2)*Conjugate[l6] + 
          23*l1*l5*Conjugate[l7] + 39*l2*l5*Conjugate[l7] + 
          148*l3*l5*Conjugate[l7] + 202*l4*l5*Conjugate[l7] + 
          235*l6^2*Conjugate[l7] - 5*l6*l7*Conjugate[l7] + 
          252*l7^2*Conjugate[l7]))/8 + 
       (mm12*(-18*l1^3 - 18*l2^3 + 45*l1^2*l3 - 72*l1*l2*l3 + 45*l2^2*l3 + 
          198*l1*l3^2 + 198*l2*l3^2 + 20*l3^3 + 90*l1^2*l4 - 48*l1*l2*l4 + 
          90*l2^2*l4 + 534*l1*l3*l4 + 534*l2*l3*l4 + 216*l3^2*l4 + 
          279*l1*l4^2 + 279*l2*l4^2 + 276*l3*l4^2 - 2*l4^3 + 
          3*(101*l1*l5 + 101*l2*l5 + 2*(73*l3*l5 + 45*l4*l5 + 59*l6^2 + 
              50*l6*l7 + 59*l7^2))*Conjugate[l5] + 435*l5*Conjugate[l6]^2 + 
          216*l1*l6*Conjugate[l7] + 135*l2*l6*Conjugate[l7] + 
          801*l3*l6*Conjugate[l7] + 939*l4*l6*Conjugate[l7] + 
          336*l1*l7*Conjugate[l7] + 819*l2*l7*Conjugate[l7] + 
          789*l3*l7*Conjugate[l7] + 735*l4*l7*Conjugate[l7] + 
          435*l5*Conjugate[l7]^2 + 3*Conjugate[l6]*(273*l1*l6 + 112*l2*l6 + 
            263*l3*l6 + 245*l4*l6 + 45*l1*l7 + 72*l2*l7 + 267*l3*l7 + 
            313*l4*l7 + 154*l5*Conjugate[l7])))/8 + 
       (3*(45*l1^2*l5 - 8*l1*l2*l5 + 45*l2^2*l5 + 224*l1*l3*l5 + 
          224*l2*l3*l5 + 124*l3^2*l5 + 232*l1*l4*l5 + 232*l2*l4*l5 + 
          316*l3*l4*l5 + 84*l4^2*l5 + 309*l1*l6^2 + 80*l2*l6^2 + 
          325*l3*l6^2 + 293*l4*l6^2 + 117*l1*l6*l7 + 117*l2*l6*l7 + 
          330*l3*l6*l7 + 362*l4*l6*l7 + 80*l1*l7^2 + 309*l2*l7^2 + 
          325*l3*l7^2 + 293*l4*l7^2 - 102*l5^2*Conjugate[l5] + 
          3*l5*(75*l6 + 143*l7)*Conjugate[l6] + 429*l5*l6*Conjugate[l7] + 
          225*l5*l7*Conjugate[l7])*Conjugate[mm12])/8)
 
gammaLnMu2[mm22] = h*((2*l3 + l4)*mm11 + 3*l2*mm22 - 3*mm12*Conjugate[l7] - 
       3*l7*Conjugate[mm12]) + 
     h^2*((3*mm12*((3*l6 + 7*l7)*Conjugate[l5] + (-l1 + 3*(l3 + l4))*
           Conjugate[l6] + (11*l2 + 7*(l3 + l4))*Conjugate[l7]))/4 + 
       (mm22*(-15*l2^2 - 2*l3^2 - 2*l3*l4 - 2*l4^2 - 3*l5*Conjugate[l5] + 
          3*l6*Conjugate[l6] - 27*l7*Conjugate[l7]))/2 + 
       mm11*(-4*l3^2 - 4*l3*l4 - 4*l4^2 - 6*l5*Conjugate[l5] - 
         9*l6*Conjugate[l6] - 9*l7*Conjugate[l7]) - 
       (3*(l1*l6 - 3*l3*l6 - 3*l4*l6 - 11*l2*l7 - 7*l3*l7 - 7*l4*l7 - 
          3*l5*Conjugate[l6] - 7*l5*Conjugate[l7])*Conjugate[mm12])/4) + 
     h^3*((mm22*(1026*l2^3 - 60*l1*l3^2 + 204*l2*l3^2 + 184*l3^3 - 
          60*l1*l3*l4 + 204*l2*l3*l4 + 276*l3^2*l4 - 30*l1*l4^2 + 
          72*l2*l4^2 + 456*l3*l4^2 + 182*l4^3 + 3*(-10*l1*l5 + 14*l2*l5 + 
            212*l3*l5 + 286*l4*l5 + 70*l6^2 + 39*l6*l7 + 361*l7^2)*
           Conjugate[l5] + 210*l5*Conjugate[l6]^2 - 81*l1*l6*Conjugate[l7] + 
          369*l3*l6*Conjugate[l7] + 243*l4*l6*Conjugate[l7] + 
          4068*l2*l7*Conjugate[l7] + 1494*l3*l7*Conjugate[l7] + 
          1830*l4*l7*Conjugate[l7] + 1083*l5*Conjugate[l7]^2 + 
          3*Conjugate[l6]*(-54*l2*l6 + 132*l3*l6 + 136*l4*l6 + 123*l3*l7 + 
            81*l4*l7 - 3*l1*(4*l6 + 9*l7) + 39*l5*Conjugate[l7])))/8 + 
       (mm11*(36*l1^2*l3 + 384*l1*l3^2 + 480*l2*l3^2 + 56*l3^3 + 18*l1^2*l4 + 
          384*l1*l3*l4 + 480*l2*l3*l4 + 84*l3^2*l4 + 192*l1*l4^2 + 
          288*l2*l4^2 + 228*l3*l4^2 + 100*l4^3 + 3*(64*l1*l5 + 112*l2*l5 + 
            124*l3*l5 + 206*l4*l5 + 200*l6^2 + 141*l6*l7 + 197*l7^2)*
           Conjugate[l5] + 600*l5*Conjugate[l6]^2 + 135*l1*l6*Conjugate[l7] + 
          1143*l3*l6*Conjugate[l7] + 783*l4*l6*Conjugate[l7] + 
          1062*l2*l7*Conjugate[l7] + 594*l3*l7*Conjugate[l7] + 
          888*l4*l7*Conjugate[l7] + 591*l5*Conjugate[l7]^2 + 
          3*Conjugate[l6]*(336*l1*l6 + 72*l2*l6 + 228*l3*l6 + 314*l4*l6 + 
            45*l1*l7 + 381*l3*l7 + 261*l4*l7 + 141*l5*Conjugate[l7])))/8 - 
       (3*mm12*((180*l6 + 83*l7)*Conjugate[l6]^2 + Conjugate[l5]*
           (66*l1*l6 + 20*l2*l6 + 166*l3*l6 + 214*l4*l6 + 55*l1*l7 + 
            303*l2*l7 + 326*l3*l7 + 326*l4*l7 + 186*l5*Conjugate[l6] + 
            84*l5*Conjugate[l7]) + Conjugate[l6]*(-6*l1^2 - 27*l1*l2 + 
            48*l1*l3 + 66*l2*l3 + 145*l3^2 + 57*l1*l4 + 43*l2*l4 + 
            228*l3*l4 + 138*l4^2 - 35*l6*Conjugate[l7] + 
            425*l7*Conjugate[l7]) + Conjugate[l7]*(-27*l1^2 + 348*l2^2 + 
            117*l1*l3 + 333*l2*l3 + 109*l3^2 + 86*l1*l4 + 318*l2*l4 + 
            272*l3*l4 + 110*l4^2 + 283*l6*Conjugate[l7] + 
            432*l7*Conjugate[l7])))/8 + 
       (3*(6*l1^2*l6 + 27*l1*l2*l6 - 48*l1*l3*l6 - 66*l2*l3*l6 - 
          145*l3^2*l6 - 57*l1*l4*l6 - 43*l2*l4*l6 - 228*l3*l4*l6 - 
          138*l4^2*l6 + 27*l1^2*l7 - 348*l2^2*l7 - 117*l1*l3*l7 - 
          333*l2*l3*l7 - 109*l3^2*l7 - 86*l1*l4*l7 - 318*l2*l4*l7 - 
          272*l3*l4*l7 - 110*l4^2*l7 - 6*l5*(31*l6 + 14*l7)*Conjugate[l5] - 
          (66*l1*l5 + 20*l2*l5 + 166*l3*l5 + 214*l4*l5 + 180*l6^2 - 
            35*l6*l7 + 283*l7^2)*Conjugate[l6] - 55*l1*l5*Conjugate[l7] - 
          303*l2*l5*Conjugate[l7] - 326*l3*l5*Conjugate[l7] - 
          326*l4*l5*Conjugate[l7] - 83*l6^2*Conjugate[l7] - 
          425*l6*l7*Conjugate[l7] - 432*l7^2*Conjugate[l7])*Conjugate[mm12])/
        8)
 

Format[mm11] = Subscript[m, 11]^2
 
MakeBoxes[mm11, FormatType_] ^= Format[Subscript[m, 11]^2, FormatType]
 
Format[mm22] = Subscript[m, 22]^2
 
MakeBoxes[mm22, FormatType_] ^= Format[Subscript[m, 22]^2, FormatType]
 
Format[mm12] = Subscript[m, 12]^2
 
MakeBoxes[mm12, FormatType_] ^= Format[Subscript[m, 12]^2, FormatType]

Format[l1] = Subscript[\[Lambda], 1]
 
MakeBoxes[l1, FormatType_] ^= Format[Subscript[\[Lambda], 1], FormatType]
 
Attributes[Subscript] = {NHoldRest}
 
Attributes[MakeBoxes] = {HoldAllComplete}
 
Format[l3] = Subscript[\[Lambda], 3]
 
MakeBoxes[l3, FormatType_] ^= Format[Subscript[\[Lambda], 3], FormatType]
 
Format[l4] = Subscript[\[Lambda], 4]
 
MakeBoxes[l4, FormatType_] ^= Format[Subscript[\[Lambda], 4], FormatType]
 
Format[l5] = Subscript[\[Lambda], 5]
 
MakeBoxes[l5, FormatType_] ^= Format[Subscript[\[Lambda], 5], FormatType]
 
Format[l6] = Subscript[\[Lambda], 6]
 
MakeBoxes[l6, FormatType_] ^= Format[Subscript[\[Lambda], 6], FormatType]
 
Format[l7] = Subscript[\[Lambda], 7]
 
MakeBoxes[l7, FormatType_] ^= Format[Subscript[\[Lambda], 7], FormatType]
 
Format[l2] = Subscript[\[Lambda], 2]
 
MakeBoxes[l2, FormatType_] ^= Format[Subscript[\[Lambda], 2], FormatType]



